One-loop corrections to the double-real emission contribution to the zero-jettiness soft function at N3LO in QCD

We present an analytic calculation of the one-loop correction to the double-real emission contribution to the zero-jettiness soft function at N3LO in QCD, accounting for both gluon-gluon and quark-antiquark soft final-state partons. We explain all the relevant steps of the computation including the reduction of phase-space integrals to master integrals in the presence of Heaviside functions, and the methods we employed to compute them.

==> anc/IIexp <==
{II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {-3, 12, -48 + (7*Pi^2)/2, 192 - 14*Pi^2 + 150*Zeta[3], 
    -768 + 56*Pi^2 + (263*Pi^4)/40 - 600*Zeta[3], 
    3072 - 224*Pi^2 - (263*Pi^4)/10 + 2400*Zeta[3] - 175*Pi^2*Zeta[3] + 
     4050*Zeta[5], -12288 + 896*Pi^2 + (526*Pi^4)/5 + (22271*Pi^6)/1680 - 
     9600*Zeta[3] + 700*Pi^2*Zeta[3] - 3750*Zeta[3]^2 - 16200*Zeta[5]}, -2, 
   5, 1], II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {1, 8, 52 - (7*Pi^2)/6, 320 - (28*Pi^2)/3 - 46*Zeta[3], 
    1936 - (182*Pi^2)/3 - (247*Pi^4)/120 - 368*Zeta[3], 
    11648 - (1120*Pi^2)/3 - (247*Pi^4)/15 - 2392*Zeta[3] + 
     (161*Pi^2*Zeta[3])/3 - 1314*Zeta[5], 69952 - (6776*Pi^2)/3 - 
     (3211*Pi^4)/30 - (13513*Pi^6)/3024 - 14720*Zeta[3] + 
     (1288*Pi^2*Zeta[3])/3 + 1058*Zeta[3]^2 - 10512*Zeta[5]}, -1, 6, 1], 
 II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {-7/4, 3/2, 16 + (67*Pi^2)/24, 
    -152 - (13*Pi^2)/4 + 130*Zeta[3], 960 - (56*Pi^2)/3 + (3289*Pi^4)/480 - 
     168*Zeta[3], -5248 + (604*Pi^2)/3 - (767*Pi^4)/80 - 736*Zeta[3] - 
     (545*Pi^2*Zeta[3])/3 + 4734*Zeta[5], 26624 - 1312*Pi^2 - (494*Pi^4)/15 + 
     (155711*Pi^6)/8640 + 8576*Zeta[3] + 256*Pi^2*Zeta[3] - 3980*Zeta[3]^2 - 
     6840*Zeta[5]}, -2, 5, 1], II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
   {0, 0, 0}, {0, 0, 0}] -> SeriesData[ep, 0, 
   {-1/2*Pi^2, Pi^2*Log[2] - (63*Zeta[3])/2, (-37*Pi^4)/30 + 
     2*Pi^2*Log[2]^2 - 3*Log[2]^4 - 72*PolyLog[4, 1/2], 
    (37*Pi^4*Log[2])/15 - (4*Pi^2*Log[2]^3)/3 + (6*Log[2]^5)/5 + 
     144*Log[2]*PolyLog[4, 1/2] - 72*Log[4]*PolyLog[4, 1/2] - 
     144*PolyLog[5, 1/2] + (267*Pi^2*Zeta[3])/4 - (5859*Zeta[5])/4, 
    (-8075*Pi^6)/1008 - (179*Pi^4*Log[2]^2)/30 + (7*Pi^2*Log[2]^4)/6 + 
     (18*Log[2]^6)/5 + 84*Pi^2*PolyLog[4, 1/2] - 
     144*Log[2]^2*PolyLog[4, 1/2] + 144*Log[2]*Log[4]*PolyLog[4, 1/2] + 
     288*Log[2]*PolyLog[5, 1/2] - 144*PolyLog[2, 4, -1] - 
     1440*PolyLog[4, 2, -1] - 60*Pi^2*Log[2]*Zeta[3] + 42*Log[2]^3*Zeta[3] + 
     (4401*Zeta[3]^2)/2 + (5859*Log[2]*Zeta[5])/2}, -1, 4, 1], 
 II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {-1/3, 0, (-11*Pi^2)/18, -2*Pi^2*Log[2] - (53*Zeta[3])/3, 
    (-797*Pi^4)/360 - 4*Pi^2*Log[2]^2 + 6*Log[2]^4 + 144*PolyLog[4, 1/2], 
    (-74*Pi^4*Log[2])/15 + (8*Pi^2*Log[2]^3)/3 - (12*Log[2]^5)/5 - 
     288*Log[2]*PolyLog[4, 1/2] + 144*Log[4]*PolyLog[4, 1/2] + 
     288*PolyLog[5, 1/2] + (785*Pi^2*Zeta[3])/18 - (1875*Zeta[5])/2, 
    (27679*Pi^6)/9072 + (269*Pi^4*Log[2]^2)/15 - (25*Pi^2*Log[2]^4)/3 - 
     (36*Log[2]^6)/5 - 312*Pi^2*PolyLog[4, 1/2] + 
     288*Log[2]^2*PolyLog[4, 1/2] - 288*Log[2]*Log[4]*PolyLog[4, 1/2] - 
     576*Log[2]*PolyLog[5, 1/2] + 288*PolyLog[2, 4, -1] + 
     2880*PolyLog[4, 2, -1] - 6*Pi^2*Log[2]*Zeta[3] - 84*Log[2]^3*Zeta[3] - 
     (487*Zeta[3]^2)/6 - 5859*Log[2]*Zeta[5]}, -3, 4, 1], 
 II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {1/6, -7/2, 3 + (23*Pi^2)/36, 
    32 + (67*Pi^2)/12 + 2*Pi^2*Log[2] + 21*Zeta[3], 
    -304 - (13*Pi^2)/2 + (491*Pi^4)/240 + 4*Pi^2*Log[2]^2 - 6*Log[2]^4 - 
     144*PolyLog[4, 1/2] + 260*Zeta[3], 1920 - (112*Pi^2)/3 + 
     (3289*Pi^4)/240 + (74*Pi^4*Log[2])/15 - (8*Pi^2*Log[2]^3)/3 + 
     (12*Log[2]^5)/5 + 288*Log[2]*PolyLog[4, 1/2] - 
     144*Log[4]*PolyLog[4, 1/2] - 288*PolyLog[5, 1/2] - 336*Zeta[3] - 
     (109*Pi^2*Zeta[3])/2 + (1609*Zeta[5])/2, -10496 + (1208*Pi^2)/3 - 
     (767*Pi^4)/40 - (424939*Pi^6)/90720 - (93*Pi^4*Log[2]^2)/5 + 
     9*Pi^2*Log[2]^4 + (36*Log[2]^6)/5 + 328*Pi^2*PolyLog[4, 1/2] - 
     288*Log[2]^2*PolyLog[4, 1/2] + 288*Log[2]*Log[4]*PolyLog[4, 1/2] + 
     576*Log[2]*PolyLog[5, 1/2] - 288*PolyLog[2, 4, -1] - 
     2880*PolyLog[4, 2, -1] - 1472*Zeta[3] - (1090*Pi^2*Zeta[3])/3 + 
     20*Pi^2*Log[2]*Zeta[3] + 84*Log[2]^3*Zeta[3] - 308*Zeta[3]^2 + 
     9468*Zeta[5] + 5859*Log[2]*Zeta[5]}, -3, 4, 1], 
 II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {1, 6, 36 - (7*Pi^2)/6, 216 - 7*Pi^2 - 54*Zeta[3], 
    1296 - 42*Pi^2 - (59*Pi^4)/24 - 324*Zeta[3], 
    7776 - 252*Pi^2 - (59*Pi^4)/4 - 1944*Zeta[3] + 63*Pi^2*Zeta[3] - 
     1458*Zeta[5], 46656 - 1512*Pi^2 - (177*Pi^4)/2 - (69149*Pi^6)/15120 - 
     11664*Zeta[3] + 378*Pi^2*Zeta[3] + 1458*Zeta[3]^2 - 8748*Zeta[5]}, -2, 
   5, 1], II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {-1/3, 0, Pi^2/18, 0, (-53*Pi^4)/360, 
    6*Pi^2*Zeta[3] - 144*Zeta[5], (-25369*Pi^6)/45360 + 162*Zeta[3]^2}, -3, 
   4, 1], II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1/2, 3, 12 + Pi^2/12, 24 + (11*Pi^2)/6 + Zeta[3], 
    -168 + (62*Pi^2)/3 + (89*Pi^4)/240 + 54*Zeta[3], 
    -2928 + (556*Pi^2)/3 + (201*Pi^4)/40 + 696*Zeta[3] - 
     (191*Pi^2*Zeta[3])/6 + 543*Zeta[5], -29184 + (4460*Pi^2)/3 + 
     (481*Pi^4)/10 + (11231*Pi^6)/6048 + 6576*Zeta[3] - 
     (925*Pi^2*Zeta[3])/3 - 575*Zeta[3]^2 + 5658*Zeta[5]}, -2, 5, 1], 
 II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {1/2, 4, 26 - (3*Pi^2)/4, 160 - 6*Pi^2 - 26*Zeta[3], 
    968 - 39*Pi^2 - (247*Pi^4)/240 - 208*Zeta[3], 
    5824 - 240*Pi^2 - (247*Pi^4)/30 - 1352*Zeta[3] + 41*Pi^2*Zeta[3] - 
     744*Zeta[5], 34976 - 1452*Pi^2 - (3211*Pi^4)/60 - (57923*Pi^6)/30240 - 
     8320*Zeta[3] + 328*Pi^2*Zeta[3] + 694*Zeta[3]^2 - 5952*Zeta[5]}, -2, 5, 
   1], II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {-1/2, -1, -2 - Pi^2/12, -4 - Pi^2/6 + 3*Zeta[3], 
    -8 - Pi^2/3 - (11*Pi^4)/720 + 6*Zeta[3], -16 - (2*Pi^2)/3 - 
     (11*Pi^4)/360 + 12*Zeta[3] + (91*Pi^2*Zeta[3])/6 - 163*Zeta[5], 
    -32 - (4*Pi^2)/3 - (11*Pi^4)/180 - (11867*Pi^6)/30240 + 24*Zeta[3] + 
     (91*Pi^2*Zeta[3])/3 + 247*Zeta[3]^2 - 326*Zeta[5], 
    -64 - (8*Pi^2)/3 - (11*Pi^4)/90 - (11867*Pi^6)/15120 + 48*Zeta[3] + 
     (182*Pi^2*Zeta[3])/3 + (10609*Pi^4*Zeta[3])/360 + 494*Zeta[3]^2 - 
     652*Zeta[5] + (3877*Pi^2*Zeta[5])/6 - 9957*Zeta[7]}, -3, 5, 1], 
 II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1/3, -5/3, 9 + (17*Pi^2)/18, -121/3 + (59*Pi^2)/18 + 
     (98*Zeta[3])/3, 539/3 - (29*Pi^2)/2 + (761*Pi^4)/360 + (374*Zeta[3])/3, 
    -763 + (1831*Pi^2)/18 + (2243*Pi^4)/360 - 558*Zeta[3] - 
     (895*Pi^2*Zeta[3])/9 + 1962*Zeta[5]}, -2, 4, 1], 
 II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1, 2, 4 + (5*Pi^2)/6, 8 + (5*Pi^2)/3 + 2*Zeta[3], 
    16 + (10*Pi^2)/3 + Pi^4/120 + 4*Zeta[3], 32 + (20*Pi^2)/3 + Pi^4/60 + 
     8*Zeta[3] - (67*Pi^2*Zeta[3])/3 + 6*Zeta[5], 
    64 + (40*Pi^2)/3 + Pi^4/30 - (14849*Pi^6)/15120 + 16*Zeta[3] - 
     (134*Pi^2*Zeta[3])/3 - 286*Zeta[3]^2 + 12*Zeta[5]}, -3, 4, 1], 
 II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1, 7/3, 7/3 + (5*Pi^2)/6, 17 + (47*Pi^2)/18 + 2*Zeta[3], 
    -73/3 + (119*Pi^2)/18 + Pi^4/120 + (110*Zeta[3])/3, 
    635/3 - (47*Pi^2)/6 + (767*Pi^4)/360 + (398*Zeta[3])/3 - 
     (67*Pi^2*Zeta[3])/3 + 6*Zeta[5], -699 + (2071*Pi^2)/18 + (451*Pi^4)/72 - 
     (14849*Pi^6)/15120 - 542*Zeta[3] - (1297*Pi^2*Zeta[3])/9 - 
     286*Zeta[3]^2 + 1974*Zeta[5]}, -3, 4, 1], 
 II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {5/12, -5/2, 83/6 + (79*Pi^2)/72, 
    -433/6 + (3*Pi^2)/4 + (142*Zeta[3])/3, 721/2 - (815*Pi^2)/36 + 
     (299*Pi^4)/96 + 50*Zeta[3], -10457/6 + (5989*Pi^2)/36 + 
     (1169*Pi^4)/720 - (3226*Zeta[3])/3 - (1157*Pi^2*Zeta[3])/9 + 
     2824*Zeta[5], 49291/6 - (11525*Pi^2)/12 - (41101*Pi^4)/720 + 
     (2024189*Pi^6)/181440 + (22670*Zeta[3])/3 + (139*Pi^2*Zeta[3])/3 - 
     (8624*Zeta[3]^2)/3 - 52*Zeta[5]}, -3, 4, 1], 
 II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {1, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {23/24, 5/12, -5/2 + (37*Pi^2)/144, 
    83/6 + (79*Pi^2)/72 - (7*Zeta[3])/3, -433/6 + (3*Pi^2)/4 - 
     (937*Pi^4)/2880 + (142*Zeta[3])/3, 721/2 - (815*Pi^2)/36 + 
     (299*Pi^4)/96 + 50*Zeta[3] - (203*Pi^2*Zeta[3])/18 - 104*Zeta[5], 
    -10457/6 + (5989*Pi^2)/36 + (1169*Pi^4)/720 - (48343*Pi^6)/51840 - 
     (3226*Zeta[3])/3 - (1157*Pi^2*Zeta[3])/9 - (688*Zeta[3]^2)/3 + 
     2824*Zeta[5]}, -4, 3, 1], II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
   {0, 0, 0}, {0, 0, 1}] -> SeriesData[ep, 0, {1, 5, 24 - Pi^2/2, 
    108 - (11*Pi^2)/6 - 26*Zeta[3], 432 - 4*Pi^2 - (373*Pi^4)/360 - 
     102*Zeta[3], 1296 + 18*Pi^2 - (451*Pi^4)/120 - 288*Zeta[3] - 
     (5*Pi^2*Zeta[3])/3 - 262*Zeta[5], 360*Pi^2 - (39*Pi^4)/5 - 
     (1799*Pi^6)/2160 + 216*Zeta[3] - 73*Pi^2*Zeta[3] + 30*Zeta[3]^2 - 
     114*Zeta[5]}, -3, 4, 1], II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
   {0, 0, 0}, {0, 0, 1}] -> SeriesData[ep, 0, {1/3, 0, Pi^2/6, (8*Zeta[3])/3, 
    (139*Pi^4)/1080, (-188*Pi^2*Zeta[3])/9 + (788*Zeta[5])/3, 
    (94771*Pi^6)/136080 - (1280*Zeta[3]^2)/3}, -4, 3, 1], 
 II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {0, 1, 1}] -> 
  SeriesData[ep, 0, {1, 4/3, -14/3 + Pi^2/18, 50/3 + (2*Pi^2)/3 - 
     (40*Zeta[3])/3, -182/3 + (7*Pi^2)/9 - (863*Pi^4)/1080 + (32*Zeta[3])/3, 
    674/3 - (121*Pi^2)/9 + (139*Pi^4)/270 + 88*Zeta[3] - 
     (68*Pi^2*Zeta[3])/9 - (772*Zeta[5])/3, -2534/3 + (763*Pi^2)/9 + 
     (157*Pi^4)/36 - (35395*Pi^6)/27216 - 744*Zeta[3] - 
     (752*Pi^2*Zeta[3])/9 - (152*Zeta[3]^2)/3 + (3152*Zeta[5])/3}, -4, 3, 1], 
 II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 0, 1}] -> 
  SeriesData[ep, 0, {1/3, 8/3, -22/3 - (13*Pi^2)/18, 
    58/3 - (8*Pi^2)/3 - 48*Zeta[3], -142/3 + (47*Pi^2)/9 - (1127*Pi^4)/360 - 
     (584*Zeta[3])/3, 298/3 - (41*Pi^2)/9 - (1661*Pi^4)/135 + 464*Zeta[3] + 
     (88*Pi^2*Zeta[3])/3 - 1596*Zeta[5], -382/3 - (277*Pi^2)/9 + 
     (5581*Pi^4)/180 - (109589*Pi^6)/15120 - 912*Zeta[3] + 
     (1340*Pi^2*Zeta[3])/9 + 1408*Zeta[3]^2 - (19832*Zeta[5])/3}, -4, 3, 1], 
 II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 1, 0}] -> 
  SeriesData[ep, 0, {4/3, 4, -12 - (2*Pi^2)/3, 36 - 2*Pi^2 - (184*Zeta[3])/3, 
    -108 + 6*Pi^2 - (1061*Pi^4)/270 - 184*Zeta[3], 
    324 - 18*Pi^2 - (1061*Pi^4)/90 + 552*Zeta[3] + (196*Pi^2*Zeta[3])/9 - 
     (5560*Zeta[5])/3, -972 + 54*Pi^2 + (1061*Pi^4)/30 - 
     (290819*Pi^6)/34020 - 1656*Zeta[3] + (196*Pi^2*Zeta[3])/3 + 
     (4072*Zeta[3]^2)/3 - 5560*Zeta[5]}, -4, 3, 1], 
 II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1, 8/3, -4 + Pi^2/18, 8/3 - (4*Pi^2)/9 - (40*Zeta[3])/3, 
    12 - 2*Pi^2 - (863*Pi^4)/1080 - 64*Zeta[3], -232/3 + (104*Pi^2)/9 - 
     (167*Pi^4)/45 - 32*Zeta[3] - (68*Pi^2*Zeta[3])/9 - (772*Zeta[5])/3, 
    316 - (134*Pi^2)/3 - (139*Pi^4)/90 - (35395*Pi^6)/27216 + 440*Zeta[3] + 
     (160*Pi^2*Zeta[3])/3 - (152*Zeta[3]^2)/3 - 2080*Zeta[5]}, -4, 3, 1], 
 II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {-1/3, 0, -1/9*Pi^2, -3*Zeta[3], (-73*Pi^4)/360, 
    (25*Pi^2*Zeta[3])/6 - 109*Zeta[5], (-7471*Pi^6)/22680 + 87*Zeta[3]^2}, 
   -4, 3, 1], II["A", "td", {P12, 1, 0, 1, 1, 1}, 1, {1, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {8/3, 2/3, -10/3 + (7*Pi^2)/9, 
    14 + Pi^2 - (22*Zeta[3])/3, -166/3 - (11*Pi^2)/9 - (28*Pi^4)/135 + 
     (76*Zeta[3])/3, 214 - (49*Pi^2)/9 + (131*Pi^4)/108 - (112*Zeta[3])/3 - 
     (59*Pi^2*Zeta[3])/9 - (154*Zeta[5])/3, -2470/3 + (511*Pi^2)/9 - 
     (1507*Pi^4)/540 - (18061*Pi^6)/68040 - (616*Zeta[3])/3 - 
     (214*Pi^2*Zeta[3])/9 - (86*Zeta[3]^2)/3 + (1804*Zeta[5])/3}, -4, 3, 1], 
 II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {-1/6*Pi^2, Pi^2*Log[2] - (23*Zeta[3])/2, 
    Pi^4/60 + 2*Pi^2*Log[2]^2 - 3*Log[2]^4 - 72*PolyLog[4, 1/2], 
    (37*Pi^4*Log[2])/15 - (4*Pi^2*Log[2]^3)/3 + (6*Log[2]^5)/5 + 
     144*Log[2]*PolyLog[4, 1/2] - 72*Log[4]*PolyLog[4, 1/2] - 
     144*PolyLog[5, 1/2] + (211*Pi^2*Zeta[3])/12 - (1469*Zeta[5])/4, 
    (-6949*Pi^6)/1680 - (209*Pi^4*Log[2]^2)/30 + (13*Pi^2*Log[2]^4)/6 + 
     (18*Log[2]^6)/5 + 108*Pi^2*PolyLog[4, 1/2] - 
     144*Log[2]^2*PolyLog[4, 1/2] + 144*Log[2]*Log[4]*PolyLog[4, 1/2] + 
     288*Log[2]*PolyLog[5, 1/2] - 144*PolyLog[2, 4, -1] - 
     1440*PolyLog[4, 2, -1] - 39*Pi^2*Log[2]*Zeta[3] + 42*Log[2]^3*Zeta[3] + 
     (4375*Zeta[3]^2)/4 + (5859*Log[2]*Zeta[5])/2}, -2, 3, 1], 
 II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {-(Pi^2*Log[2]) + (5*Zeta[3])/2, 
    (-71*Pi^4)/180 - 2*Pi^2*Log[2]^2 + 3*Log[2]^4 + 72*PolyLog[4, 1/2], 
    (-37*Pi^4*Log[2])/15 + (4*Pi^2*Log[2]^3)/3 - (6*Log[2]^5)/5 - 
     144*Log[2]*PolyLog[4, 1/2] + 72*Log[4]*PolyLog[4, 1/2] + 
     144*PolyLog[5, 1/2] - (359*Pi^2*Zeta[3])/12 + (1535*Zeta[5])/4, 
    (30239*Pi^6)/7560 + (179*Pi^4*Log[2]^2)/30 - (7*Pi^2*Log[2]^4)/6 - 
     (18*Log[2]^6)/5 - 84*Pi^2*PolyLog[4, 1/2] + 
     144*Log[2]^2*PolyLog[4, 1/2] - 144*Log[2]*Log[4]*PolyLog[4, 1/2] - 
     288*Log[2]*PolyLog[5, 1/2] + 144*PolyLog[2, 4, -1] + 
     1440*PolyLog[4, 2, -1] + 60*Pi^2*Log[2]*Zeta[3] - 42*Log[2]^3*Zeta[3] - 
     (2885*Zeta[3]^2)/2 - (5859*Log[2]*Zeta[5])/2}, -1, 3, 1], 
 II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {4/3, 2/3, -8/3 + Pi^2/9, 26/3 - (13*Pi^2)/9 - 
     (58*Zeta[3])/3, -68/3 + (52*Pi^2)/9 + Pi^4/45 - (92*Zeta[3])/3, 
    110/3 - (193*Pi^2)/9 + (377*Pi^4)/180 + 8*Pi^2*Log[2] + (584*Zeta[3])/3 + 
     (533*Pi^2*Zeta[3])/9 - 242*Zeta[5], 208/3 + (754*Pi^2)/9 + 
     (241*Pi^4)/45 + (48437*Pi^6)/22680 - 72*Pi^2*Log[2] + 16*Pi^2*Log[2]^2 - 
     (8*Pi^4*Log[2]^2)/3 - 24*Log[2]^4 + (8*Pi^2*Log[2]^4)/3 - 
     576*PolyLog[4, 1/2] + 64*Pi^2*PolyLog[4, 1/2] - (2744*Zeta[3])/3 + 
     (2314*Pi^2*Zeta[3])/9 + 56*Pi^2*Log[2]*Zeta[3] + (3170*Zeta[3]^2)/3 - 
     220*Zeta[5]}, -4, 3, 1], II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, 
   {1, 0, 0}, {0, 0, 0}] -> SeriesData[ep, 0, {2, 0, (4*Pi^2)/3, -14*Zeta[3], 
    (11*Pi^4)/20, (14*Pi^2*Zeta[3])/3 + 135*Zeta[5], 
    (1934*Pi^6)/945 + 2*Pi^4*Log[2]^2 - 2*Pi^2*Log[2]^4 - 
     48*Pi^2*PolyLog[4, 1/2] - 42*Pi^2*Log[2]*Zeta[3] + (1187*Zeta[3]^2)/2}, 
   -4, 3, 1], II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {4/3, 0, (11*Pi^2)/9, (-14*Zeta[3])/3, (-11*Pi^4)/135, 
    (-241*Pi^2*Zeta[3])/9 - (74*Zeta[5])/3, (-9653*Pi^6)/9720 - 
     (496*Zeta[3]^2)/3, (-7529*Pi^4*Zeta[3])/540 - (1391*Pi^2*Zeta[5])/9 - 
     (5935*Zeta[7])/3}, -4, 4, 1], 
 II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {4/3, 7/3, -8/3 + (11*Pi^2)/9, 
    -4/3 + (7*Pi^2)/6 - (14*Zeta[3])/3, 76/3 - (38*Pi^2)/9 - (11*Pi^4)/135 - 
     (64*Zeta[3])/3, -388/3 + (152*Pi^2)/9 - (1067*Pi^4)/1080 + 12*Zeta[3] - 
     (241*Pi^2*Zeta[3])/9 - (74*Zeta[5])/3, 1612/3 - (632*Pi^2)/9 + 
     (6*Pi^4)/5 - (9653*Pi^6)/9720 + 188*Zeta[3] + (28*Pi^2*Zeta[3])/9 - 
     (496*Zeta[3]^2)/3 - (2164*Zeta[5])/3, -6244/3 + (2648*Pi^2)/9 + 
     (35*Pi^4)/6 - (51413*Pi^6)/19440 - 1492*Zeta[3] + (202*Pi^2*Zeta[3])/3 - 
     (7529*Pi^4*Zeta[3])/540 + (124*Zeta[3]^2)/3 + 804*Zeta[5] - 
     (1391*Pi^2*Zeta[5])/9 - (5935*Zeta[7])/3}, -4, 4, 1], 
 II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {4/3, 4/3, -4 + (11*Pi^2)/9, 20/3 + (10*Pi^2)/9 - 
     (14*Zeta[3])/3, -8/3 - 4*Pi^2 - (11*Pi^4)/135 - 8*Zeta[3], 
    -36 + (92*Pi^2)/9 - (17*Pi^4)/90 + 4*Zeta[3] - (241*Pi^2*Zeta[3])/9 - 
     (74*Zeta[5])/3, 632/3 - (254*Pi^2)/9 - (7*Pi^4)/90 - (9653*Pi^6)/9720 + 
     4*Zeta[3] + (32*Pi^2*Zeta[3])/3 - (496*Zeta[3]^2)/3 - 464*Zeta[5], 
    -2588/3 + (268*Pi^2)/3 - (17*Pi^4)/30 - (5081*Pi^6)/3780 - 236*Zeta[3] + 
     (578*Pi^2*Zeta[3])/3 - (7529*Pi^4*Zeta[3])/540 + 92*Zeta[3]^2 - 
     1244*Zeta[5] - (1391*Pi^2*Zeta[5])/9 - (5935*Zeta[7])/3}, -4, 4, 1], 
 II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {4/3, 10/3, -14/3 + (11*Pi^2)/9, 
    -4 + Pi^2 - (14*Zeta[3])/3, 164/3 - (71*Pi^2)/9 - (11*Pi^4)/135 - 
     (124*Zeta[3])/3, -776/3 + (80*Pi^2)/3 - (1081*Pi^4)/540 - 36*Zeta[3] - 
     (241*Pi^2*Zeta[3])/9 - (74*Zeta[5])/3, 996 - (844*Pi^2)/9 - 
     (251*Pi^4)/180 - (9653*Pi^6)/9720 + 276*Zeta[3] + (634*Pi^2*Zeta[3])/9 - 
     (496*Zeta[3]^2)/3 - (5572*Zeta[5])/3, -10696/3 + (3262*Pi^2)/9 + 
     (241*Pi^4)/30 - (316207*Pi^6)/68040 - 1684*Zeta[3] + 414*Pi^2*Zeta[3] - 
     (7529*Pi^4*Zeta[3])/540 + (1516*Zeta[3]^2)/3 - 3348*Zeta[5] - 
     (1391*Pi^2*Zeta[5])/9 - (5935*Zeta[7])/3}, -4, 4, 1], 
 II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {13/24, 0, (71*Pi^2)/144, (4*Zeta[3])/3, (-91*Pi^4)/320, 
    (-251*Pi^2*Zeta[3])/9 - 76*Zeta[5], (-33007*Pi^6)/17280 - 
     (1451*Zeta[3]^2)/3, (-4349*Pi^4*Zeta[3])/90 - (146*Pi^2*Zeta[5])/3 - 
     (31111*Zeta[7])/4}, -4, 4, 1], 
 II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {13/24, 19/12, -17/6 + (71*Pi^2)/144, 
    -1/6 + (41*Pi^2)/72 + (4*Zeta[3])/3, 169/6 - (199*Pi^2)/36 - 
     (91*Pi^4)/320 - (124*Zeta[3])/3, -1033/6 + (841*Pi^2)/36 - 
     (5149*Pi^4)/1440 - (518*Zeta[3])/3 - (251*Pi^2*Zeta[3])/9 - 76*Zeta[5], 
    4873/6 - (3265*Pi^2)/36 - (8041*Pi^4)/720 - (33007*Pi^6)/17280 + 
     (2858*Zeta[3])/3 + (842*Pi^2*Zeta[3])/9 - (1451*Zeta[3]^2)/3 - 
     3312*Zeta[5], -21001/6 + (12673*Pi^2)/36 + (42103*Pi^4)/720 - 
     (2927717*Pi^6)/181440 - (11762*Zeta[3])/3 + (5731*Pi^2*Zeta[3])/9 - 
     (4349*Pi^4*Zeta[3])/90 + (7388*Zeta[3]^2)/3 - 11466*Zeta[5] - 
     (146*Pi^2*Zeta[5])/3 - (31111*Zeta[7])/4}, -4, 4, 1], 
 II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {7/24, 0, (29*Pi^2)/144, (-29*Zeta[3])/3, 
    (-3961*Pi^4)/2880, (-907*Pi^2*Zeta[3])/18 - 423*Zeta[5], 
    (-295679*Pi^6)/51840 - (1286*Zeta[3]^2)/3, (4859*Pi^4*Zeta[3])/360 - 
     (1941*Pi^2*Zeta[5])/2 - (95281*Zeta[7])/4}, -4, 4, 1], 
 II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {7/24, 2/3, -2/3 + (29*Pi^2)/144, 
    -10/3 - (4*Pi^2)/9 - (29*Zeta[3])/3, 94/3 - (32*Pi^2)/9 - 
     (3961*Pi^4)/2880 - (230*Zeta[3])/3, -538/3 + (272*Pi^2)/9 - 
     (31*Pi^4)/4 + (14*Zeta[3])/3 - (907*Pi^2*Zeta[3])/18 - 423*Zeta[5], 
    2638/3 - (1520*Pi^2)/9 + (183*Pi^4)/20 - (295679*Pi^6)/51840 + 
     (2662*Zeta[3])/3 - (431*Pi^2*Zeta[3])/9 - (1286*Zeta[3]^2)/3 - 
     4178*Zeta[5], -12010/3 + (7376*Pi^2)/9 + (579*Pi^4)/20 - 
     (12178*Pi^6)/405 - (18802*Zeta[3])/3 + (4787*Pi^2*Zeta[3])/9 + 
     (4859*Pi^4*Zeta[3])/360 + (3442*Zeta[3]^2)/3 + 1982*Zeta[5] - 
     (1941*Pi^2*Zeta[5])/2 - (95281*Zeta[7])/4}, -4, 4, 1], 
 II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1/2, 2, 6 + Pi^2/4, (8*Pi^2)/3 - 2*Zeta[3], 
    -216 + 23*Pi^2 + (19*Pi^4)/144 + 42*Zeta[3], 
    -2592 + 180*Pi^2 + (13*Pi^4)/4 + 576*Zeta[3] - (68*Pi^2*Zeta[3])/3 + 
     266*Zeta[5], -23328 + 1332*Pi^2 + (137*Pi^4)/4 + (2723*Pi^6)/4320 + 
     5400*Zeta[3] - 199*Pi^2*Zeta[3] - 321*Zeta[3]^2 + 3054*Zeta[5]}, -3, 4, 
   1], II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {Pi^2/9, (2*Zeta[3])/3, (-19*Pi^4)/270, 
    (-23*Pi^2*Zeta[3])/3 + (46*Zeta[5])/3, (-3023*Pi^6)/9720 - 
     (116*Zeta[3]^2)/3}, -2, 3, 1], 
 II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {1, 0, Pi^2/2, -12*Zeta[3], (-59*Pi^4)/120, 
    -20*Pi^2*Zeta[3] - 60*Zeta[5], (-513*Pi^6)/560 + 30*Zeta[3]^2, 
    (163*Pi^4*Zeta[3])/30 - 216*Pi^2*Zeta[5] - 1110*Zeta[7]}, -4, 4, 1], 
 II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1, 4/3, -2 + Pi^2/2, -2/3 - (2*Pi^2)/9 - 12*Zeta[3], 
    22 - 3*Pi^2 - (59*Pi^4)/120 - 48*Zeta[3], -338/3 + (163*Pi^2)/9 - 
     (83*Pi^4)/30 - 4*Zeta[3] - 20*Pi^2*Zeta[3] - 60*Zeta[5], 
    358 - 63*Pi^2 - (23*Pi^4)/180 - (513*Pi^6)/560 + 412*Zeta[3] + 
     (20*Pi^2*Zeta[3])/3 + 30*Zeta[3]^2 - 1184*Zeta[5], 
    -962/3 + (763*Pi^2)/9 + (1457*Pi^4)/60 - (63893*Pi^6)/11340 - 
     1876*Zeta[3] + 166*Pi^2*Zeta[3] + (163*Pi^4*Zeta[3])/30 + 
     1036*Zeta[3]^2 - 1436*Zeta[5] - 216*Pi^2*Zeta[5] - 1110*Zeta[7]}, -4, 4, 
   1], II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {-1/6, 0, Pi^2/36, 2*Zeta[3], (7*Pi^4)/144, 
    (4*Pi^2*Zeta[3])/3 - 2*Zeta[5], (1663*Pi^6)/90720 + 7*Zeta[3]^2}, -4, 3, 
   1], II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {1, 5/3, -29/6 + Pi^2/6, 149/12 + Pi^2/18 - 14*Zeta[3], 
    -625/24 + (23*Pi^2)/36 - (173*Pi^4)/360 - 10*Zeta[3], 
    311/16 + (193*Pi^2)/72 + (71*Pi^4)/120 + 149*Zeta[3] + 3*Pi^2*Zeta[3] - 
     190*Zeta[5], 24743/96 - (6413*Pi^2)/144 + (1753*Pi^4)/240 - 
     (3377*Pi^6)/6480 - (981*Zeta[3])/2 + 49*Pi^2*Zeta[3] + 242*Zeta[3]^2 + 
     22*Zeta[5]}, -4, 3, 1], II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
   {0, 0, 0}, {0, 0, 1}] -> SeriesData[ep, 0, 
   {5/12, -8/3, 47/3 + (91*Pi^2)/72, -263/3 - Pi^2/18 + (145*Zeta[3])/3, 
    1427/3 - (223*Pi^2)/9 + (4741*Pi^4)/1440 + (53*Zeta[3])/3, 
    -7583/3 + (2017*Pi^2)/9 - (41*Pi^4)/45 - (3377*Zeta[3])/3 - 
     (2923*Pi^2*Zeta[3])/18 + 3255*Zeta[5], 39707/3 - (13693*Pi^2)/9 - 
     (20753*Pi^4)/360 + (2200481*Pi^6)/181440 + (29333*Zeta[3])/3 + 
     (3709*Pi^2*Zeta[3])/18 - (10085*Zeta[3]^2)/3 - 3069*Zeta[5]}, -3, 4, 1], 
 II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {7/24, 11/12, -11/3 + (17*Pi^2)/144, 
    44/3 + (37*Pi^2)/72 - (67*Zeta[3])/6, -176/3 - (37*Pi^2)/18 - 
     (4009*Pi^4)/2880 - (77*Zeta[3])/3, 704/3 + (74*Pi^2)/9 - 
     (4997*Pi^4)/1440 + (308*Zeta[3])/3 - (1451*Pi^2*Zeta[3])/36 - 
     (969*Zeta[5])/2, -2816/3 - (296*Pi^2)/9 + (4997*Pi^4)/360 - 
     (284843*Pi^6)/51840 - (1232*Zeta[3])/3 - (2149*Pi^2*Zeta[3])/18 - 
     (1267*Zeta[3]^2)/6 - 1059*Zeta[5]}, -4, 3, 1], 
 II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1/4, 1, 1 + (7*Pi^2)/24, -16 + (13*Pi^2)/6 + 3*Zeta[3], 
    -140 + (21*Pi^2)/2 + (491*Pi^4)/1440 + 22*Zeta[3], 
    -496 + 24*Pi^2 + (143*Pi^4)/72 + 36*Zeta[3] + (19*Pi^2*Zeta[3])/6 + 
     26*Zeta[5], 2896 - 222*Pi^2 + (1163*Pi^4)/360 + (137*Pi^6)/2880 - 
     1152*Zeta[3] + 89*Pi^2*Zeta[3] + 187*Zeta[3]^2 - 878*Zeta[5]}, -3, 4, 
   1], II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {1/4, 3/2, 6 + Pi^2/24, 12 + (13*Pi^2)/12 - 
     (3*Zeta[3])/2, -84 + (38*Pi^2)/3 + (19*Pi^4)/288 + 14*Zeta[3], 
    -1464 + (346*Pi^2)/3 + (1121*Pi^4)/720 + 286*Zeta[3] - 
     (193*Pi^2*Zeta[3])/12 + (397*Zeta[5])/2}, -3, 3, 1], 
 II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {1/4, 2, 13 - (3*Pi^2)/8, 80 - 3*Pi^2 - 14*Zeta[3], 
    484 - (39*Pi^2)/2 - (709*Pi^4)/1440 - 112*Zeta[3], 
    2912 - 120*Pi^2 - (709*Pi^4)/180 - 728*Zeta[3] + (59*Pi^2*Zeta[3])/3 - 
     356*Zeta[5]}, -3, 3, 1], II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, 
   {0, 0, 0}, {0, 0, 0}] -> SeriesData[ep, 0, {2, 12, 72 - 2*Pi^2, 
    432 - 12*Pi^2 - 104*Zeta[3], 2592 - 72*Pi^2 - (929*Pi^4)/180 - 
     624*Zeta[3], 15552 - 432*Pi^2 - (929*Pi^4)/30 - 3744*Zeta[3] + 
     (308*Pi^2*Zeta[3])/3 - 2882*Zeta[5], 93312 - 2592*Pi^2 - (929*Pi^4)/5 - 
     (22829*Pi^6)/2268 - 22464*Zeta[3] + 616*Pi^2*Zeta[3] + 2696*Zeta[3]^2 - 
     17292*Zeta[5]}, -4, 3, 1], II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, 
   {0, 0, 0}, {0, 0, 0}] -> SeriesData[ep, 0, {-4*Pi^2*Log[2] - 6*Zeta[3], 
    (-139*Pi^4)/30 + 16*Pi^2*Log[2] - 8*Pi^2*Log[2]^2 + 12*Log[2]^4 + 
     288*PolyLog[4, 1/2] + 24*Zeta[3], (278*Pi^4)/15 - 64*Pi^2*Log[2] - 
     (148*Pi^4*Log[2])/15 + 32*Pi^2*Log[2]^2 + (16*Pi^2*Log[2]^3)/3 - 
     48*Log[2]^4 - (24*Log[2]^5)/5 - 1152*PolyLog[4, 1/2] - 
     576*Log[2]*PolyLog[4, 1/2] + 288*Log[4]*PolyLog[4, 1/2] + 
     576*PolyLog[5, 1/2] - 96*Zeta[3] + 6*Pi^2*Zeta[3] - 1794*Zeta[5], 
    (-1112*Pi^4)/15 + (151*Pi^6)/1260 + 256*Pi^2*Log[2] + 
     (592*Pi^4*Log[2])/15 - 128*Pi^2*Log[2]^2 + (448*Pi^4*Log[2]^2)/15 - 
     (64*Pi^2*Log[2]^3)/3 + 192*Log[2]^4 - (32*Pi^2*Log[2]^4)/3 + 
     (96*Log[2]^5)/5 - (72*Log[2]^6)/5 + 4608*PolyLog[4, 1/2] - 
     480*Pi^2*PolyLog[4, 1/2] + 2304*Log[2]*PolyLog[4, 1/2] + 
     576*Log[2]^2*PolyLog[4, 1/2] - 1152*Log[4]*PolyLog[4, 1/2] - 
     576*Log[2]*Log[4]*PolyLog[4, 1/2] - 2304*PolyLog[5, 1/2] - 
     1152*Log[2]*PolyLog[5, 1/2] + 576*PolyLog[2, 4, -1] + 
     5760*PolyLog[4, 2, -1] + 384*Zeta[3] - 24*Pi^2*Zeta[3] + 
     114*Pi^2*Log[2]*Zeta[3] - 168*Log[2]^3*Zeta[3] - (4155*Zeta[3]^2)/2 + 
     7176*Zeta[5] - 11718*Log[2]*Zeta[5]}, -1, 3, 1], 
 II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 1, 0}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {-4/3, 28/3 - (2*Pi^2)/3, -136/3 - (52*Pi^2)/9 + 
     (34*Pi^4)/45 + 28*Zeta[3], 544/3 + (484*Pi^2)/9 + (104*Pi^4)/45 - 
     80*Pi^2*Log[2] - (1436*Zeta[3])/3 - (28*Pi^2*Zeta[3])/3 + 268*Zeta[5], 
    -1852/3 - (3226*Pi^2)/9 - (1585*Pi^4)/18 + (11119*Pi^6)/945 + 
     576*Pi^2*Log[2] - 160*Pi^2*Log[2]^2 + (104*Pi^4*Log[2]^2)/3 + 
     240*Log[2]^4 - (104*Pi^2*Log[2]^4)/3 + 5760*PolyLog[4, 1/2] - 
     832*Pi^2*PolyLog[4, 1/2] + (9476*Zeta[3])/3 + (44*Pi^2*Zeta[3])/3 - 
     728*Pi^2*Log[2]*Zeta[3] - 998*Zeta[3]^2 + 778*Zeta[5]}, -3, 2, 1], 
 II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {1/3, -1, 3 + (13*Pi^2)/18, -9 - (5*Pi^2)/6 + 
     (46*Zeta[3])/3, 27 - (17*Pi^2)/6 + (563*Pi^4)/1080 + 18*Zeta[3], 
    -81 + (179*Pi^2)/6 + (317*Pi^4)/360 - 310*Zeta[3] - 
     (469*Pi^2*Zeta[3])/9 + (1966*Zeta[5])/3, 243 - (1049*Pi^2)/6 - 
     (4471*Pi^4)/360 + (169469*Pi^6)/136080 + 1954*Zeta[3] + 
     (53*Pi^2*Zeta[3])/3 - (2722*Zeta[3]^2)/3 + 410*Zeta[5]}, -4, 3, 1], 
 II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {1/4, -3/4, 9/4 + (11*Pi^2)/24, 
    -27/4 + (5*Pi^2)/8 + 19*Zeta[3], 81/4 - (205*Pi^2)/24 + (697*Pi^4)/480 + 
     83*Zeta[3], -243/4 + (1127*Pi^2)/24 + (8767*Pi^4)/1440 - 721*Zeta[3] - 
     (521*Pi^2*Zeta[3])/6 + 1650*Zeta[5], 729/4 - (1639*Pi^2)/8 - 
     (8661*Pi^4)/160 + (260591*Pi^6)/36288 + 3699*Zeta[3] - 
     (1201*Pi^2*Zeta[3])/6 - 2442*Zeta[3]^2 + 5618*Zeta[5]}, -4, 3, 1], 
 II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {-1/12*Pi^2, (5*Zeta[3])/2, Pi^4/15, 
    (31*Pi^2*Zeta[3])/4 + (17*Zeta[5])/2, (94567*Pi^6)/90720 - 
     (739*Zeta[3]^2)/2, (-45137*Pi^4*Zeta[3])/720 + (11477*Pi^2*Zeta[5])/12 + 
     (1301*Zeta[7])/4}, -3, 3, 1], 
 II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {1/2, 3, 18 - Pi^2/4, 108 - (3*Pi^2)/2 - 27*Zeta[3], 
    648 - 9*Pi^2 - (997*Pi^4)/720 - 162*Zeta[3], 
    3888 - 54*Pi^2 - (997*Pi^4)/120 - 972*Zeta[3] + (49*Pi^2*Zeta[3])/6 - 
     671*Zeta[5], 23328 - 324*Pi^2 - (997*Pi^4)/20 - (293779*Pi^6)/90720 - 
     5832*Zeta[3] + 49*Pi^2*Zeta[3] + 721*Zeta[3]^2 - 4026*Zeta[5]}, -4, 3, 
   1], II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {Pi^2/6, 7*Zeta[3], (4*Pi^4)/9, 
    (-49*Pi^2*Zeta[3])/6 + 253*Zeta[5], (45149*Pi^6)/45360 - 235*Zeta[3]^2}, 
   -3, 2, 1], II["B", "tt", {P21, 1, 0, 1, 1, 1}, 1, {0, 1, 0}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {-2, 10 - Pi^2/3 - 8*Zeta[3], 
    -34 + (14*Pi^2)/3 - Pi^4/15 - 10*Zeta[3], 82 - (68*Pi^2)/3 - 
     (19*Pi^4)/90 + 234*Zeta[3] + (80*Pi^2*Zeta[3])/3 - 400*Zeta[5], 
    -58 + 86*Pi^2 + (601*Pi^4)/60 - (5339*Pi^6)/5670 - 1286*Zeta[3] - 
     (23*Pi^2*Zeta[3])/3 + 604*Zeta[3]^2 + 30*Zeta[5]}, -3, 2, 1], 
 II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {Pi^2/12, (3*Zeta[3])/2, (37*Pi^4)/360, 
    (-19*Pi^2*Zeta[3])/12 + (79*Zeta[5])/2, (1679*Pi^6)/10080 - 
     48*Zeta[3]^2}, -3, 2, 1], II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, 
   {0, 0, 0}, {0, 0, 0}] -> SeriesData[ep, 0, {-1/9*Pi^2, (10*Zeta[3])/3, 
    (-7*Pi^4)/135, (23*Pi^2*Zeta[3])/3 - (154*Zeta[5])/3, 
    (16511*Pi^6)/68040 - (622*Zeta[3]^2)/3}, -3, 2, 1], 
 II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}] -> 
  SeriesData[ep, 0, {-1/12*Pi^2, -1/3*Pi^2 + (5*Zeta[3])/2, 
    -Pi^2 + Pi^4/15 + 2*Zeta[3], (29*Pi^2)/3 + Pi^4/18 - 134*Zeta[3] + 
     (31*Pi^2*Zeta[3])/4 + (17*Zeta[5])/2, (-151*Pi^2)/3 - (863*Pi^4)/90 + 
     (94567*Pi^6)/90720 + 826*Zeta[3] + (385*Pi^2*Zeta[3])/3 - 
     (739*Zeta[3]^2)/2 - 1216*Zeta[5], 215*Pi^2 + (5449*Pi^4)/90 + 
     (9953*Pi^6)/22680 - 3822*Zeta[3] + 83*Pi^2*Zeta[3] - 
     (45137*Pi^4*Zeta[3])/720 + 746*Zeta[3]^2 - 6548*Zeta[5] + 
     (11477*Pi^2*Zeta[5])/12 + (1301*Zeta[7])/4}, -3, 3, 1], 
 II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {1, 0, 0}] -> 
  SeriesData[ep, 0, {-2/3 - Pi^2/12, 8/3 - Pi^2/3 - (3*Zeta[3])/2, 
    -14/3 + (13*Pi^2)/9 - (13*Pi^4)/180 - 6*Zeta[3], 
    -52/3 - (7*Pi^2)/9 - (7*Pi^4)/30 + (284*Zeta[3])/3 + 
     (185*Pi^2*Zeta[3])/12 - (339*Zeta[5])/2, 694/3 - (251*Pi^2)/9 + 
     (169*Pi^4)/20 - (10951*Pi^6)/30240 - (866*Zeta[3])/3 + 
     (169*Pi^2*Zeta[3])/3 + (711*Zeta[3]^2)/2 - 570*Zeta[5]}, -3, 2, 1], 
 II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}] -> 
  SeriesData[ep, 0, {-1/6*Pi^2, 3*Zeta[3], (19*Pi^4)/180, 
    (46*Pi^2*Zeta[3])/3 - (47*Zeta[5])/2, (105689*Pi^6)/45360 + 
     (13*Pi^4*Log[2]^2)/3 - (13*Pi^2*Log[2]^4)/3 - 104*Pi^2*PolyLog[4, 1/2] - 
     91*Pi^2*Log[2]*Zeta[3] - (935*Zeta[3]^2)/4}, -3, 2, 1]}


==> anc/README <==
================================================================================
                                File content
================================================================================


     - IIexp         : Result for RRV master integrals expanded in epsilon

     - SrrvGG        : Sum of gluon contributions to N3LO RRV soft function
     - SrrvQQ        : Sum of quark contributions to N3LO RRV soft function

     - SrrvA_cc_part : ghost contribution to S_gg in configuration "n-n" 
     - SrrvA_gg_part : gluon contribution to S_gg in configuration "n-n"
     - SrrvA_qq      : quarks contribution S_qq in configuration "n-n" 

     - SrrvB_cc_part : ghost contribution to S_gg in configuration "n-nb" 
     - SrrvB_gg_part : gluon contribution to S_gg in configuration "n-nb"
     - SrrvB_qq      : quarks contribution S_qq in configuration "n-nb" 

================================================================================
                                 Notations
================================================================================

Master integrals are defined as follows:

II["CONF","MEASURE",{LOOPTOPO,n1...nL}, a12, {a1n, a2n, a12n}, {a1nb, a2nb, a12nb}] =
   dPhi["CONF","MEASURE"]*
   Int1[LOOPTOPO,n1...nL]*
   1/k1.k2^a12*
   1/k1.n^a1n /k2.n^a2n/(k1+k2).n^a12n*
   1/k1.nb^a1nb/k2.nb^a2nb/(k1+k2).nb^a12nb


   "CONF" = "A" for n-n configuration
   "CONF" = "B" for n-nb configuration

   "MEASURE" = "tt", "td", "dd"

   "LOOPTOPO" = one of P12/P21/B1/B2 topologies defined in appendix

Master integrals normalization: ((4*Pi)^ep/16/Pi^2/Gamma[1-ep])^3

Used symbols:

     nf - number of quark flowers
     CR - equal to CF/CA for quark/gluon eikonal line
     CF - QCD SU(3) value 4/3
     CA - QCD SU(3) value 3
     TF - QCD SU(3) value 1/2

================================================================================
                                    Usage
================================================================================

Result for the S_gg contribution from the paper:

  (Get["SrrvA_cc_part"] + Get["SrrvA_gg_part"] +
   Get["SrrvB_cc_part"] + Get["SrrvB_gg_part"]) /. Get["IIexp"]

   which is equal to Get["SrrvGG"]

Result for the S_qq contribution from the paper:

  (Get["SrrvA_qq"] + Get["SrrvB_qq"]) /. Get["IIexp"]

  which is equal to Get["SrrvQQ"]

==> anc/SrrvA_cc_part <==
(312*CA^2*CR*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 1543212*ep^7 - 
   832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 16794432*ep^11 + 
   19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 2985984*ep^15) - 
 (2884*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 
   1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) - (39025*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 
   122688*ep^6 - 1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) + (227026*CA^2*CR*ep^3*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 
   122688*ep^6 - 1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) + (1428935*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 
   122688*ep^6 - 1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) - (5086516*CA^2*CR*ep^5*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 
   122688*ep^6 - 1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) - (21348496*CA^2*CR*ep^6*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 1543212*ep^7 - 
   832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 16794432*ep^11 + 
   19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 2985984*ep^15) + 
 (38264952*CA^2*CR*ep^7*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 
   1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) + (168431184*CA^2*CR*ep^8*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 1543212*ep^7 - 
   832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 16794432*ep^11 + 
   19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 2985984*ep^15) - 
 (130863872*CA^2*CR*ep^9*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 
   1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) - (737324928*CA^2*CR*ep^10*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 1543212*ep^7 - 
   832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 16794432*ep^11 + 
   19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 2985984*ep^15) + 
 (575599488*CA^2*CR*ep^11*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 
   1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) + (937142784*CA^2*CR*ep^12*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 1543212*ep^7 - 
   832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 16794432*ep^11 + 
   19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 2985984*ep^15) - 
 (520114176*CA^2*CR*ep^13*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 
   1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) - (370262016*CA^2*CR*ep^14*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 1543212*ep^7 - 
   832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 16794432*ep^11 + 
   19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 2985984*ep^15) + 
 (143327232*CA^2*CR*ep^15*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-972*ep^3 - 2592*ep^4 + 68904*ep^5 + 122688*ep^6 - 
   1543212*ep^7 - 832032*ep^8 + 12069648*ep^9 - 8646912*ep^10 - 
   16794432*ep^11 + 19312128*ep^12 + 3214080*ep^13 - 9953280*ep^14 + 
   2985984*ep^15) - (8*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) + 
 (88*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) - 
 (32*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) - 
 (96*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) - 
 (1152*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) + 
 (2*CA^2*CR*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 58248*ep^6 - 200520*ep^7 + 
   31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 196992*ep^11 + 124416*ep^12) + 
 (28*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 58248*ep^6 - 200520*ep^7 + 
   31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 196992*ep^11 + 124416*ep^12) - 
 (159*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 58248*ep^6 - 
   200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 196992*ep^11 + 
   124416*ep^12) - (1098*CA^2*CR*ep^3*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 
   58248*ep^6 - 200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 
   196992*ep^11 + 124416*ep^12) + 
 (2172*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 58248*ep^6 - 
   200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 196992*ep^11 + 
   124416*ep^12) + (14029*CA^2*CR*ep^5*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 
   58248*ep^6 - 200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 
   196992*ep^11 + 124416*ep^12) + 
 (20772*CA^2*CR*ep^6*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 58248*ep^6 - 
   200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 196992*ep^11 + 
   124416*ep^12) - (83584*CA^2*CR*ep^7*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 
   58248*ep^6 - 200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 
   196992*ep^11 + 124416*ep^12) - 
 (563984*CA^2*CR*ep^8*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 58248*ep^6 - 
   200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 196992*ep^11 + 
   124416*ep^12) + (156848*CA^2*CR*ep^9*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 
   58248*ep^6 - 200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 
   196992*ep^11 + 124416*ep^12) + 
 (1385472*CA^2*CR*ep^10*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 58248*ep^6 - 
   200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 196992*ep^11 + 
   124416*ep^12) + (663552*CA^2*CR*ep^11*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(54*ep^2 - 90*ep^3 - 3582*ep^4 + 8514*ep^5 + 
   58248*ep^6 - 200520*ep^7 + 31680*ep^8 + 389088*ep^9 - 210816*ep^10 - 
   196992*ep^11 + 124416*ep^12) - 
 (4*CA^2*CR*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-18*ep + 138*ep^2 - 282*ep^3 - 66*ep^4 + 636*ep^5 - 264*ep^6 - 336*ep^7 + 
   192*ep^8) + (28*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-18*ep + 138*ep^2 - 282*ep^3 - 66*ep^4 + 
   636*ep^5 - 264*ep^6 - 336*ep^7 + 192*ep^8) - 
 (84*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep + 138*ep^2 - 282*ep^3 - 66*ep^4 + 636*ep^5 - 
   264*ep^6 - 336*ep^7 + 192*ep^8) + 
 (161*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep + 138*ep^2 - 282*ep^3 - 66*ep^4 + 636*ep^5 - 
   264*ep^6 - 336*ep^7 + 192*ep^8) + 
 (445*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep + 138*ep^2 - 282*ep^3 - 66*ep^4 + 636*ep^5 - 
   264*ep^6 - 336*ep^7 + 192*ep^8) - 
 (858*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep + 138*ep^2 - 282*ep^3 - 66*ep^4 + 636*ep^5 - 
   264*ep^6 - 336*ep^7 + 192*ep^8) - 
 (576*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep + 138*ep^2 - 282*ep^3 - 66*ep^4 + 636*ep^5 - 
   264*ep^6 - 336*ep^7 + 192*ep^8) - 
 (4*CA^2*CR*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {1, 0, 0}])/
  (18*ep - 102*ep^2 + 78*ep^3 + 222*ep^4 - 192*ep^5 - 120*ep^6 + 96*ep^7) + 
 (14*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {1, 0, 0}])/
  (18*ep - 102*ep^2 + 78*ep^3 + 222*ep^4 - 192*ep^5 - 120*ep^6 + 96*ep^7) + 
 (13*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(18*ep - 102*ep^2 + 78*ep^3 + 222*ep^4 - 192*ep^5 - 
   120*ep^6 + 96*ep^7) + (19*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {1, 0, 0}])/(18*ep - 102*ep^2 + 78*ep^3 + 222*ep^4 - 
   192*ep^5 - 120*ep^6 + 96*ep^7) + 
 (54*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(18*ep - 102*ep^2 + 78*ep^3 + 222*ep^4 - 192*ep^5 - 
   120*ep^6 + 96*ep^7) + (2*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4 + 24*ep - 20*ep^2 - 64*ep^3 + 48*ep^4 + 
   64*ep^5) - (CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4 + 24*ep - 20*ep^2 - 64*ep^3 + 48*ep^4 + 64*ep^5) - 
 (93*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 128250*ep^6 - 
   1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) - 
 (260*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) + 
 (5868*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) + 
 (12707*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) - 
 (103407*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) - 
 (52707*CA^2*CR*ep^5*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) + 
 (941628*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) - 
 (235624*CA^2*CR*ep^7*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) - 
 (5373936*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) - 
 (2099504*CA^2*CR*ep^9*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) + 
 (15165888*CA^2*CR*ep^10*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) + 
 (11310336*CA^2*CR*ep^11*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-810*ep^2 - 7560*ep^3 + 8640*ep^4 + 210060*ep^5 + 
   128250*ep^6 - 1744740*ep^7 - 1082160*ep^8 + 5473440*ep^9 + 2259360*ep^10 - 
   6004800*ep^11 - 1313280*ep^12 + 2073600*ep^13) - 
 (67*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 66528*ep^6 + 
   5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) - 
 (559*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) - 
 (309*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) + 
 (5085*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) + 
 (6402*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) - 
 (6900*CA^2*CR*ep^5*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) - 
 (18008*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) - 
 (21440*CA^2*CR*ep^7*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) - 
 (28032*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(108*ep + 684*ep^2 - 2124*ep^3 - 14796*ep^4 + 6048*ep^5 + 
   66528*ep^6 + 5184*ep^7 - 80064*ep^8 - 9216*ep^9 + 27648*ep^10) + 
 (366*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 37584*ep^7 - 
   77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 13824*ep^12) - 
 (928*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 
   37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 
   13824*ep^12) - (19969*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 
   53730*ep^6 - 37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 
   46080*ep^11 + 13824*ep^12) + 
 (47648*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 
   37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 
   13824*ep^12) + (260833*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 
   53730*ep^6 - 37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 
   46080*ep^11 + 13824*ep^12) - 
 (436046*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 
   37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 
   13824*ep^12) - (1127552*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 
   53730*ep^6 - 37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 
   46080*ep^11 + 13824*ep^12) - 
 (839056*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 
   37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 
   13824*ep^12) + (8684336*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 
   53730*ep^6 - 37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 
   46080*ep^11 + 13824*ep^12) - 
 (2002528*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 
   37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 
   13824*ep^12) - (14482944*CA^2*CR*ep^10*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 
   53730*ep^6 - 37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 
   46080*ep^11 + 13824*ep^12) + 
 (5193216*CA^2*CR*ep^11*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 
   37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 
   13824*ep^12) + (5806080*CA^2*CR*ep^12*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 
   53730*ep^6 - 37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 
   46080*ep^11 + 13824*ep^12) - 
 (1990656*CA^2*CR*ep^13*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(162*ep^2 + 432*ep^3 - 5652*ep^4 - 4896*ep^5 + 53730*ep^6 - 
   37584*ep^7 - 77328*ep^8 + 88128*ep^9 + 15264*ep^10 - 46080*ep^11 + 
   13824*ep^12) + (32*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) - 
 (224*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) + 
 (192*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) - 
 (576*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) + 
 (3456*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) - 
 (4*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (-3*ep + 11*ep^2 + 9*ep^3 - 19*ep^4 - 6*ep^5 + 8*ep^6) + 
 (14*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (-3*ep + 11*ep^2 + 9*ep^3 - 19*ep^4 - 6*ep^5 + 8*ep^6) + 
 (13*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 11*ep^2 + 9*ep^3 - 19*ep^4 - 6*ep^5 + 8*ep^6) + 
 (19*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 11*ep^2 + 9*ep^3 - 19*ep^4 - 6*ep^5 + 8*ep^6) + 
 (54*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 11*ep^2 + 9*ep^3 - 19*ep^4 - 6*ep^5 + 8*ep^6) + 
 (CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}])/
  (27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (3*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}])/
  (27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}])/
  (27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (24*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (20*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (48*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, {0, 0, 1}])/
  (27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (3*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, {0, 0, 1}])/
  (27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, {0, 0, 1}])/
  (27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (24*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (20*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (48*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (CA^2*CR*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) + 
 (7*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) + 
 (8*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (70*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (366*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (672*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (288*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (6*ep + 8*ep^2 - 14*ep^3 - 8*ep^4 + 8*ep^5) + 
 (2*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (6*ep + 8*ep^2 - 14*ep^3 - 8*ep^4 + 8*ep^5) + 
 (19*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 8*ep^2 - 14*ep^3 - 8*ep^4 + 8*ep^5) + 
 (32*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 8*ep^2 - 14*ep^3 - 8*ep^4 + 8*ep^5) - 
 (12*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 8*ep^2 - 14*ep^3 - 8*ep^4 + 8*ep^5) + 
 (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (6 - 4*ep - 6*ep^2 + 4*ep^3) + 
 (2*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (6 - 4*ep - 6*ep^2 + 4*ep^3) - 
 (CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (6 - 4*ep - 6*ep^2 + 4*ep^3) - 
 (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {0, 1, 1}])/
  (54 + 342*ep + 18*ep^2 - 558*ep^3 - 72*ep^4 + 216*ep^5) - 
 (6*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {0, 1, 1}])/
  (54 + 342*ep + 18*ep^2 - 558*ep^3 - 72*ep^4 + 216*ep^5) - 
 (14*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(54 + 342*ep + 18*ep^2 - 558*ep^3 - 72*ep^4 + 216*ep^5) - 
 (3*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(54 + 342*ep + 18*ep^2 - 558*ep^3 - 72*ep^4 + 216*ep^5) + 
 (36*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(54 + 342*ep + 18*ep^2 - 558*ep^3 - 72*ep^4 + 216*ep^5) + 
 (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3 - 2*ep - 3*ep^2 + 2*ep^3) + 
 (2*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3 - 2*ep - 3*ep^2 + 2*ep^3) - 
 (CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3 - 2*ep - 3*ep^2 + 2*ep^3) + 
 (4*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) + 
 (30*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) + 
 (36*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 216*ep^6) - 
 (11*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 216*ep^6) - 
 (49*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) - (79*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) + (32*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) + (132*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) + (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) + (8*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) + (26*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) + (31*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) - (30*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) - (72*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(54*ep + 342*ep^2 + 18*ep^3 - 558*ep^4 - 72*ep^5 + 
   216*ep^6) + (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 171*ep^2 - 36*ep^3 + 108*ep^4) + 
 (9*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-27*ep - 171*ep^2 - 36*ep^3 + 108*ep^4) + 
 (38*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 171*ep^2 - 36*ep^3 + 108*ep^4) + 
 (60*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 171*ep^2 - 36*ep^3 + 108*ep^4) + 
 (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (27*ep + 144*ep^2 - 135*ep^3 - 144*ep^4 + 108*ep^5) + 
 (5*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (27*ep + 144*ep^2 - 135*ep^3 - 144*ep^4 + 108*ep^5) + 
 (11*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(27*ep + 144*ep^2 - 135*ep^3 - 144*ep^4 + 108*ep^5) - 
 (2*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(27*ep + 144*ep^2 - 135*ep^3 - 144*ep^4 + 108*ep^5) - 
 (24*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(27*ep + 144*ep^2 - 135*ep^3 - 144*ep^4 + 108*ep^5) - 
 (3*CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 144*ep^6) - 
 (2*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 144*ep^6) - 
 (13*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 
   144*ep^6) + (58*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 
   324*ep^5 + 144*ep^6) + 
 (1384*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 
   144*ep^6) - (1232*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 
   324*ep^5 + 144*ep^6) - 
 (2592*CA^2*CR*ep^6*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 
   144*ep^6) - (CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) - 
 (6*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) - 
 (29*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) - 
 (108*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) + 
 (48*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) + 
 (576*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) - 
 (CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 1640*ep^6 + 
   800*ep^7) - (10*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 
   140*ep^5 - 1640*ep^6 + 800*ep^7) + 
 (23*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) + 
 (444*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) + 
 (572*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) - 
 (2576*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) - 
 (6432*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) + 
 (CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (-6 - 8*ep + 62*ep^2 - 24*ep^3 - 56*ep^4 + 32*ep^5) + 
 (10*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (-6 - 8*ep + 62*ep^2 - 24*ep^3 - 56*ep^4 + 32*ep^5) - 
 (8*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-6 - 8*ep + 62*ep^2 - 24*ep^3 - 56*ep^4 + 32*ep^5) - 
 (87*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-6 - 8*ep + 62*ep^2 - 24*ep^3 - 56*ep^4 + 32*ep^5) - 
 (88*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-6 - 8*ep + 62*ep^2 - 24*ep^3 - 56*ep^4 + 32*ep^5) - 
 (3*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (36*ep - 240*ep^2 + 396*ep^3 + 48*ep^4 - 432*ep^5 + 192*ep^6) - 
 (2*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (36*ep - 240*ep^2 + 396*ep^3 + 48*ep^4 - 432*ep^5 + 192*ep^6) + 
 (77*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(36*ep - 240*ep^2 + 396*ep^3 + 48*ep^4 - 432*ep^5 + 
   192*ep^6) + (28*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(36*ep - 240*ep^2 + 396*ep^3 + 48*ep^4 - 
   432*ep^5 + 192*ep^6) - 
 (380*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(36*ep - 240*ep^2 + 396*ep^3 + 48*ep^4 - 432*ep^5 + 
   192*ep^6) - (320*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(36*ep - 240*ep^2 + 396*ep^3 + 48*ep^4 - 
   432*ep^5 + 192*ep^6) - 
 (CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (-12*ep + 44*ep^2 - 48*ep^3 + 16*ep^4) - 
 (2*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (-12*ep + 44*ep^2 - 48*ep^3 + 16*ep^4) + 
 (9*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-12*ep + 44*ep^2 - 48*ep^3 + 16*ep^4) + 
 (18*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-12*ep + 44*ep^2 - 48*ep^3 + 16*ep^4) + 
 (5*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 56*ep^5 + 32*ep^6) - 
 (10*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 56*ep^5 + 32*ep^6) + 
 (10*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 56*ep^5 + 
   32*ep^6) - (75*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 
   56*ep^5 + 32*ep^6) + (90*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 0, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 
   56*ep^5 + 32*ep^6) + (160*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 0, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 
   56*ep^5 + 32*ep^6) + (5*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6) + 
 (45*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 216*ep^6) + 
 (5*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 
   216*ep^6) - (1005*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6) - 
 (3250*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 
   216*ep^6) - (3000*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6)


==> anc/SrrvA_gg_part <==
(4*CA^2*CR*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^3 - 
 (8*CA*CR^2*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^3 + 
 (16*CA^2*CR*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^2 - 
 (32*CA*CR^2*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^2 + 
 (900*CA^2*CR*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 2359260*ep^8 - 
   56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 475374960*ep^12 - 
   1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 142145280*ep^16 - 
   627056640*ep^17 + 223948800*ep^18) + 
 (108960*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (316760*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (15774291*CA^2*CR*ep^3*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (11779086*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (713007232*CA^2*CR*ep^5*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (10193202*CA^2*CR*ep^6*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (12825874893*CA^2*CR*ep^7*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (1310711092*CA^2*CR*ep^8*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (92899942464*CA^2*CR*ep^9*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (29067068040*CA^2*CR*ep^10*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (219480638704*CA^2*CR*ep^11*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (391931162112*CA^2*CR*ep^12*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (167370536064*CA^2*CR*ep^13*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (1084637876352*CA^2*CR*ep^14*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (204001233408*CA^2*CR*ep^15*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (960158306304*CA^2*CR*ep^16*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (281492029440*CA^2*CR*ep^17*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) - 
 (283787919360*CA^2*CR*ep^18*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 
   3175200*ep^7 + 2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 
   377148960*ep^11 + 475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 
   1527206400*ep^15 - 142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (85996339200*CA^2*CR*ep^19*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^4 - 51840*ep^5 + 167940*ep^6 + 3175200*ep^7 + 
   2359260*ep^8 - 56687040*ep^9 - 88673940*ep^10 + 377148960*ep^11 + 
   475374960*ep^12 - 1223735040*ep^13 - 471026880*ep^14 + 1527206400*ep^15 - 
   142145280*ep^16 - 627056640*ep^17 + 223948800*ep^18) + 
 (8*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 108*ep^7 + 24*ep^8) + 
 (48*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 
   108*ep^7 + 24*ep^8) - 
 (1008*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 
   108*ep^7 + 24*ep^8) + 
 (704*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 
   108*ep^7 + 24*ep^8) + 
 (2392*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 
   108*ep^7 + 24*ep^8) - 
 (2240*CA*CR*ep^5*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 
   108*ep^7 + 24*ep^8) - 
 (3552*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 
   108*ep^7 + 24*ep^8) - 
 (1152*CA*CR*ep^7*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 117*ep^3 - 147*ep^4 - 9*ep^5 + 150*ep^6 - 
   108*ep^7 + 24*ep^8) - (1824*CA^2*CR*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (1138*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (143704*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) - 
 (194117*CA^2*CR*ep^3*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) - 
 (3243970*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (5327060*CA^2*CR*ep^5*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (23914163*CA^2*CR*ep^6*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) - 
 (40809020*CA^2*CR*ep^7*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) - 
 (37387040*CA^2*CR*ep^8*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (98766352*CA^2*CR*ep^9*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) - 
 (29375280*CA^2*CR*ep^10*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) - 
 (125269632*CA^2*CR*ep^11*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (46006272*CA^2*CR*ep^12*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (47775744*CA^2*CR*ep^13*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(486*ep^3 - 810*ep^4 - 32238*ep^5 + 76626*ep^6 + 
   524232*ep^7 - 1804680*ep^8 + 285120*ep^9 + 3501792*ep^10 - 1897344*ep^11 - 
   1772928*ep^12 + 1119744*ep^13) + 
 (156*CA^2*CR*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 3960*ep^7 - 
   5040*ep^8 + 2880*ep^9) - 
 (1136*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 
   3960*ep^7 - 5040*ep^8 + 2880*ep^9) + 
 (2024*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 
   3960*ep^7 - 5040*ep^8 + 2880*ep^9) - 
 (1048*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 
   3960*ep^7 - 5040*ep^8 + 2880*ep^9) + 
 (1073*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 
   3960*ep^7 - 5040*ep^8 + 2880*ep^9) - 
 (27427*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 
   3960*ep^7 - 5040*ep^8 + 2880*ep^9) + 
 (60782*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 
   3960*ep^7 - 5040*ep^8 + 2880*ep^9) - 
 (21104*CA^2*CR*ep^7*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-270*ep^2 + 2070*ep^3 - 4230*ep^4 - 990*ep^5 + 9540*ep^6 - 
   3960*ep^7 - 5040*ep^8 + 2880*ep^9) - 
 (348*CA^2*CR*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {1, 0, 0}])/
  (270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 66420*ep^7 - 
   104760*ep^8 - 38160*ep^9 + 43200*ep^10) - 
 (1796*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) + 
 (9042*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) + 
 (43023*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) - 
 (115782*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) - 
 (154611*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) + 
 (127332*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) + 
 (179444*CA^2*CR*ep^7*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) + 
 (26016*CA^2*CR*ep^8*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) - 
 (172800*CA^2*CR*ep^9*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(270*ep^2 + 1440*ep^3 - 7560*ep^4 - 29700*ep^5 + 68850*ep^6 + 
   66420*ep^7 - 104760*ep^8 - 38160*ep^9 + 43200*ep^10) + 
 (4*CA^2*CR*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4*ep^2 + 24*ep^3 - 20*ep^4 - 64*ep^5 + 48*ep^6 + 64*ep^7) - 
 (24*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4*ep^2 + 24*ep^3 - 20*ep^4 - 64*ep^5 + 48*ep^6 + 64*ep^7) + 
 (20*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4*ep^2 + 24*ep^3 - 20*ep^4 - 64*ep^5 + 48*ep^6 + 64*ep^7) + 
 (46*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4*ep^2 + 24*ep^3 - 20*ep^4 - 64*ep^5 + 48*ep^6 + 64*ep^7) - 
 (23*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4*ep^2 + 24*ep^3 - 20*ep^4 - 64*ep^5 + 48*ep^6 + 64*ep^7) - 
 (72*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4*ep^2 + 24*ep^3 - 20*ep^4 - 64*ep^5 + 48*ep^6 + 64*ep^7) - 
 (5436*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 11706120*ep^7 + 
   27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 98669340*ep^11 + 
   721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 894006720*ep^15 + 
   121305600*ep^16 + 279936000*ep^17) - 
 (116676*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (433559*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (5357726*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (42335523*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (18280951*CA^2*CR*ep^5*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (616272751*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (1684857486*CA^2*CR*ep^7*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (488805395*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (7427958133*CA^2*CR*ep^9*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (9189474060*CA^2*CR*ep^10*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (684430456*CA^2*CR*ep^11*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (15051451856*CA^2*CR*ep^12*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (24409995312*CA^2*CR*ep^13*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (10076030784*CA^2*CR*ep^14*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (16560398592*CA^2*CR*ep^15*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) + 
 (12215162880*CA^2*CR*ep^16*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4860*ep^3 - 86670*ep^4 - 450360*ep^5 + 503010*ep^6 + 
   11706120*ep^7 + 27487350*ep^8 - 48648600*ep^9 - 256278330*ep^10 - 
   98669340*ep^11 + 721282320*ep^12 + 750137760*ep^13 - 614213280*ep^14 - 
   894006720*ep^15 + 121305600*ep^16 + 279936000*ep^17) - 
 (4224*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 1188000*ep^6 - 
   2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 10958112*ep^10 - 
   16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 6220800*ep^14) - 
 (109006*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 
   1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) - (999425*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 
   54648*ep^5 - 1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) - (3362091*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 
   54648*ep^5 - 1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) + (4656854*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 
   54648*ep^5 - 1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) + (70878154*CA^2*CR*ep^5*
   II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 1188000*ep^6 - 
   2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 10958112*ep^10 - 
   16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 6220800*ep^14) + 
 (220940445*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 
   1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) + (274359979*CA^2*CR*ep^7*
   II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 1188000*ep^6 - 
   2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 10958112*ep^10 - 
   16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 6220800*ep^14) - 
 (44389786*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 
   1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) - (447779052*CA^2*CR*ep^9*
   II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 1188000*ep^6 - 
   2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 10958112*ep^10 - 
   16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 6220800*ep^14) - 
 (258024968*CA^2*CR*ep^10*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 
   1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) + (162639872*CA^2*CR*ep^11*
   II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 1188000*ep^6 - 
   2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 10958112*ep^10 - 
   16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 6220800*ep^14) + 
 (103820160*CA^2*CR*ep^12*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 
   1188000*ep^6 - 2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 
   10958112*ep^10 - 16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 
   6220800*ep^14) - (50457600*CA^2*CR*ep^13*
   II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (648*ep^2 + 10908*ep^3 + 53028*ep^4 - 54648*ep^5 - 1188000*ep^6 - 
   2804868*ep^7 + 2163348*ep^8 + 15177888*ep^9 + 10958112*ep^10 - 
   16061760*ep^11 - 18207936*ep^12 + 3732480*ep^13 + 6220800*ep^14) + 
 (8028*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) + 
 (182814*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) - (46052*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 
   654480*ep^6 - 1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 
   16413840*ep^10 - 6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 
   8709120*ep^14 + 3110400*ep^15) - 
 (12860855*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) - (16300492*CA^2*CR*ep^4*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) + 
 (286084514*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) + (333013710*CA^2*CR*ep^6*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) - 
 (2546125929*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) - (1103241658*CA^2*CR*ep^8*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) + 
 (9145983488*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) - (9553550864*CA^2*CR*ep^10*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) - 
 (15423349424*CA^2*CR*ep^11*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) + (38506636128*CA^2*CR*ep^12*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) + 
 (5610362112*CA^2*CR*ep^13*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) - (41889623040*CA^2*CR*ep^14*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) + 
 (7553710080*CA^2*CR*ep^15*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) + (13018890240*CA^2*CR*ep^16*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 1053270*ep^7 + 
   4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 6594480*ep^11 + 
   20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 3110400*ep^15) - 
 (3583180800*CA^2*CR*ep^17*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(2430*ep^3 + 25920*ep^4 + 3510*ep^5 - 654480*ep^6 - 
   1053270*ep^7 + 4782240*ep^8 + 6419250*ep^9 - 16413840*ep^10 - 
   6594480*ep^11 + 20969280*ep^12 - 1887840*ep^13 - 8709120*ep^14 + 
   3110400*ep^15) - (32*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 
   150*ep^5 - 108*ep^6 + 24*ep^7) + 
 (256*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 150*ep^5 - 
   108*ep^6 + 24*ep^7) - 
 (1472*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 150*ep^5 - 
   108*ep^6 + 24*ep^7) + 
 (8960*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 150*ep^5 - 
   108*ep^6 + 24*ep^7) - (15968*CA*CR*ep^4*nf*TF*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 150*ep^5 - 108*ep^6 + 24*ep^7) + 
 (6528*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 150*ep^5 - 
   108*ep^6 + 24*ep^7) + 
 (9792*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 150*ep^5 - 
   108*ep^6 + 24*ep^7) + 
 (3456*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 117*ep^2 - 147*ep^3 - 9*ep^4 + 150*ep^5 - 
   108*ep^6 + 24*ep^7) + (960*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) + 
 (5696*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) - 
 (41280*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) - 
 (219952*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) + 
 (217536*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) + 
 (736112*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) - 
 (197376*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) - 
 (743616*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-405*ep^3 - 5805*ep^4 - 27135*ep^5 - 41175*ep^6 + 
   4860*ep^7 + 24300*ep^8) + 
 (32*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(9 - 6*ep - 9*ep^2 + 6*ep^3) - 
 (192*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(9 - 6*ep - 9*ep^2 + 6*ep^3) + 
 (84*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 9420*ep^7 - 
   1380*ep^8 + 3600*ep^9) + 
 (220*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) - 
 (2574*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) + 
 (543*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) - 
 (15846*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) - 
 (55875*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) + 
 (4404*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) + 
 (121172*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) + 
 (60192*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) - 
 (172800*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-45*ep^2 - 330*ep^3 + 600*ep^4 + 6150*ep^5 + 825*ep^6 - 
   9420*ep^7 - 1380*ep^8 + 3600*ep^9) - 
 (32*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 - 2*ep - 3*ep^2 + 2*ep^3) - 
 (12*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}])/
  (81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 324*ep^7) + 
 (257*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) + (683*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 
   108*ep^6 + 324*ep^7) - 
 (223*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) - (472*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 
   108*ep^6 + 324*ep^7) - 
 (52*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) - (1360*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 
   108*ep^6 + 324*ep^7) + 
 (1152*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) + (12*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) - (257*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 
   108*ep^6 + 324*ep^7) - 
 (683*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) + (223*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 
   108*ep^6 + 324*ep^7) + 
 (472*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) + (52*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 
   108*ep^6 + 324*ep^7) + 
 (1360*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 108*ep^6 + 
   324*ep^7) - (1152*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(81*ep^2 + 513*ep^3 + 27*ep^4 - 837*ep^5 - 
   108*ep^6 + 324*ep^7) - 
 (72*CA^2*CR*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 396*ep^6 + 216*ep^7) - 
 (99*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 396*ep^6 + 216*ep^7) + 
 (1955*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 396*ep^6 + 
   216*ep^7) + (4472*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 
   396*ep^6 + 216*ep^7) - 
 (3806*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 396*ep^6 + 
   216*ep^7) + (3754*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 
   396*ep^6 + 216*ep^7) + 
 (13200*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 396*ep^6 + 
   216*ep^7) - (8352*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 
   396*ep^6 + 216*ep^7) - 
 (6912*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 90*ep^3 + 423*ep^4 - 126*ep^5 - 396*ep^6 + 
   216*ep^7) - (16*CA^2*CR*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(9*ep) - (18*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 
   196*ep^6 - 392*ep^7 - 176*ep^8 + 192*ep^9) + 
 (69*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 392*ep^7 - 176*ep^8 + 
   192*ep^9) + (867*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 
   196*ep^6 - 392*ep^7 - 176*ep^8 + 192*ep^9) - 
 (1295*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 
   392*ep^7 - 176*ep^8 + 192*ep^9) - 
 (14065*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 
   392*ep^7 - 176*ep^8 + 192*ep^9) - 
 (9626*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 
   392*ep^7 - 176*ep^8 + 192*ep^9) + 
 (22188*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 
   392*ep^7 - 176*ep^8 + 192*ep^9) + 
 (8472*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 
   392*ep^7 - 176*ep^8 + 192*ep^9) - 
 (5088*CA^2*CR*ep^8*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 
   392*ep^7 - 176*ep^8 + 192*ep^9) - 
 (2304*CA^2*CR*ep^9*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep^2 - 38*ep^3 - 14*ep^4 + 238*ep^5 + 196*ep^6 - 
   392*ep^7 - 176*ep^8 + 192*ep^9) + 
 (24*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 168*ep^6 + 144*ep^7) - 
 (157*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 
   168*ep^6 + 144*ep^7) - 
 (1241*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 
   168*ep^6 + 144*ep^7) - 
 (1349*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 
   168*ep^6 + 144*ep^7) + 
 (2283*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 
   168*ep^6 + 144*ep^7) + 
 (1452*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 
   168*ep^6 + 144*ep^7) - 
 (796*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 
   168*ep^6 + 144*ep^7) - 
 (288*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep - 42*ep^2 + 126*ep^3 + 210*ep^4 - 252*ep^5 - 
   168*ep^6 + 144*ep^7) - 
 (12*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {0, 1, 1}])/
  (-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 3132*ep^5 - 1080*ep^6 + 
   1296*ep^7) + (245*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 1, 1}])/(-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 
   3132*ep^5 - 1080*ep^6 + 1296*ep^7) + 
 (964*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 3132*ep^5 - 
   1080*ep^6 + 1296*ep^7) - 
 (102*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 3132*ep^5 - 
   1080*ep^6 + 1296*ep^7) - 
 (937*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 3132*ep^5 - 
   1080*ep^6 + 1296*ep^7) + 
 (406*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 3132*ep^5 - 
   1080*ep^6 + 1296*ep^7) - 
 (2328*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 3132*ep^5 - 
   1080*ep^6 + 1296*ep^7) + 
 (1728*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-162*ep - 702*ep^2 + 1998*ep^3 + 1782*ep^4 - 3132*ep^5 - 
   1080*ep^6 + 1296*ep^7) + 
 (24*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 126*ep^5 - 84*ep^6 + 72*ep^7) - 
 (157*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 126*ep^5 - 84*ep^6 + 
   72*ep^7) - (1241*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 126*ep^5 - 
   84*ep^6 + 72*ep^7) - 
 (1349*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 126*ep^5 - 84*ep^6 + 
   72*ep^7) + (2283*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 126*ep^5 - 
   84*ep^6 + 72*ep^7) + 
 (1452*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 126*ep^5 - 84*ep^6 + 
   72*ep^7) - (796*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 126*ep^5 - 
   84*ep^6 + 72*ep^7) - (288*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 1}])/(-9*ep - 21*ep^2 + 63*ep^3 + 105*ep^4 - 
   126*ep^5 - 84*ep^6 + 72*ep^7) - 
 (2*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 1, 1}, 1, {1, 0, 0}, {0, 0, 1}])/
  (3*ep) - (4*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (46*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (116*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) + 
 (96*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (16*CA^2*CR*II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, {1, 0, 0}])/
  (15*ep + 75*ep^2) - (48*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, 
    {0, 0, 0}, {1, 0, 0}])/(15*ep + 75*ep^2) - 
 (8*CA^2*CR*II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, {1, 0, 0}, {0, 0, 0}])/
  (9*ep) - (12*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (293*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (2597*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (4791*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) - 
 (1787*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) - 
 (4246*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) - 
 (2580*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) - 
 (5464*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (6336*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (12*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 1080*ep^7 + 
   1296*ep^8) - (221*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 
   3132*ep^6 - 1080*ep^7 + 1296*ep^8) - 
 (1454*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) - 
 (1826*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (1141*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (1468*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (1516*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (2928*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) - 
 (3456*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-162*ep^2 - 702*ep^3 + 1998*ep^4 + 1782*ep^5 - 3132*ep^6 - 
   1080*ep^7 + 1296*ep^8) + 
 (12*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (81*ep^2 + 351*ep^3 - 918*ep^4 - 540*ep^5 + 648*ep^6) - 
 (317*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 351*ep^3 - 918*ep^4 - 540*ep^5 + 648*ep^6) - 
 (2095*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 351*ep^3 - 918*ep^4 - 540*ep^5 + 648*ep^6) - 
 (3180*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 351*ep^3 - 918*ep^4 - 540*ep^5 + 648*ep^6) - 
 (512*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 351*ep^3 - 918*ep^4 - 540*ep^5 + 648*ep^6) - 
 (808*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 351*ep^3 - 918*ep^4 - 540*ep^5 + 648*ep^6) + 
 (2880*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 351*ep^3 - 918*ep^4 - 540*ep^5 + 648*ep^6) + 
 (12*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 648*ep^7) - 
 (257*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) - (683*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 
   1188*ep^6 + 648*ep^7) + 
 (223*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) + (472*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 
   1188*ep^6 + 648*ep^7) + 
 (52*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) + (1360*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 
   1188*ep^6 + 648*ep^7) - 
 (1152*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) - (48*CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 324*ep^6 + 
   144*ep^7) - (265*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 
   324*ep^6 + 144*ep^7) + 
 (1626*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 324*ep^6 + 
   144*ep^7) + (2265*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 
   324*ep^6 + 144*ep^7) - 
 (4066*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 324*ep^6 + 
   144*ep^7) - (13864*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 
   324*ep^6 + 144*ep^7) + 
 (24016*CA^2*CR*ep^6*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 324*ep^6 + 
   144*ep^7) + (13472*CA^2*CR*ep^7*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 
   324*ep^6 + 144*ep^7) - 
 (20736*CA^2*CR*ep^8*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 180*ep^3 + 297*ep^4 + 36*ep^5 - 324*ep^6 + 
   144*ep^7) - (48*CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) - 
 (421*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) - 
 (934*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) + 
 (1183*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) + 
 (4780*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) - 
 (5424*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) - 
 (14400*CA^2*CR*ep^6*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) + 
 (13824*CA^2*CR*ep^7*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep^2 - 63*ep^3 + 486*ep^4 - 612*ep^5 + 216*ep^6) + 
 (48*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 1640*ep^7 + 
   800*ep^8) + (25*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 
   140*ep^6 - 1640*ep^7 + 800*ep^8) - 
 (2926*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 
   1640*ep^7 + 800*ep^8) - 
 (2143*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 
   1640*ep^7 + 800*ep^8) + 
 (50780*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 
   1640*ep^7 + 800*ep^8) + 
 (12868*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 
   1640*ep^7 + 800*ep^8) - 
 (99472*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 
   1640*ep^7 + 800*ep^8) + 
 (100256*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 
   1640*ep^7 + 800*ep^8) - 
 (51456*CA^2*CR*ep^8*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep^2 - 110*ep^3 - 25*ep^4 + 850*ep^5 + 140*ep^6 - 
   1640*ep^7 + 800*ep^8) - 
 (12*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 1176*ep^6 - 528*ep^7 + 
   576*ep^8) + (161*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 
   588*ep^5 - 1176*ep^6 - 528*ep^7 + 576*ep^8) + 
 (4023*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 
   1176*ep^6 - 528*ep^7 + 576*ep^8) + 
 (12908*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 
   1176*ep^6 - 528*ep^7 + 576*ep^8) + 
 (2953*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 
   1176*ep^6 - 528*ep^7 + 576*ep^8) - 
 (10719*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 
   1176*ep^6 - 528*ep^7 + 576*ep^8) + 
 (7886*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 
   1176*ep^6 - 528*ep^7 + 576*ep^8) + 
 (1664*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 
   1176*ep^6 - 528*ep^7 + 576*ep^8) - 
 (12672*CA^2*CR*ep^8*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 114*ep^2 - 42*ep^3 + 714*ep^4 + 588*ep^5 - 
   1176*ep^6 - 528*ep^7 + 576*ep^8) + 
 (24*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 432*ep^6 + 192*ep^7) - 
 (349*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 432*ep^6 + 
   192*ep^7) - (222*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 
   432*ep^6 + 192*ep^7) + 
 (5907*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 432*ep^6 + 
   192*ep^7) - (3412*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 
   432*ep^6 + 192*ep^7) - 
 (2596*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 432*ep^6 + 
   192*ep^7) + (3808*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 
   432*ep^6 + 192*ep^7) - 
 (2560*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(36*ep^2 - 240*ep^3 + 396*ep^4 + 48*ep^5 - 432*ep^6 + 
   192*ep^7) + (24*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-36*ep^2 + 132*ep^3 - 144*ep^4 + 48*ep^5) - 
 (277*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-36*ep^2 + 132*ep^3 - 144*ep^4 + 48*ep^5) - 
 (522*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-36*ep^2 + 132*ep^3 - 144*ep^4 + 48*ep^5) + 
 (1213*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-36*ep^2 + 132*ep^3 - 144*ep^4 + 48*ep^5) - 
 (942*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-36*ep^2 + 132*ep^3 - 144*ep^4 + 48*ep^5) + 
 (432*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-36*ep^2 + 132*ep^3 - 144*ep^4 + 48*ep^5) + 
 (120*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 1218*ep^6 - 1476*ep^7 - 
   920*ep^8 + 800*ep^9) + 
 (1330*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) + 
 (685*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) - 
 (20895*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) - 
 (56530*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) - 
 (3145*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) + 
 (103085*CA^2*CR*ep^6*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) - 
 (16130*CA^2*CR*ep^7*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) - 
 (48080*CA^2*CR*ep^8*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) + 
 (32000*CA^2*CR*ep^9*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(6*ep + 17*ep^2 - 149*ep^3 - 315*ep^4 + 819*ep^5 + 
   1218*ep^6 - 1476*ep^7 - 920*ep^8 + 800*ep^9) - 
 (10*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {1, 0, 0}])/
  (9*ep + 81*ep^2 + 162*ep^3) - 
 (60*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {1, 0, 0}])/
  (9*ep + 81*ep^2 + 162*ep^3) - 
 (80*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {1, 0, 0}])/(9*ep + 81*ep^2 + 162*ep^3) - 
 (60*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 648*ep^7) + 
 (925*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) + (11125*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 
   1188*ep^6 + 648*ep^7) + 
 (22525*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) - (5705*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 
   1188*ep^6 + 648*ep^7) + 
 (40990*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) + (23800*CA^2*CR*ep^6*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 
   1188*ep^6 + 648*ep^7) - 
 (72000*CA^2*CR*ep^7*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 270*ep^3 + 1269*ep^4 - 378*ep^5 - 1188*ep^6 + 
   648*ep^7) - (80*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(27*ep + 162*ep^2) - 
 (320*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(27*ep + 162*ep^2)


==> anc/SrrvA_qq <==
(64*CF*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-9*ep^3 + 33*ep^4 - 36*ep^5 + 12*ep^6) - 
 (800*CF*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-9*ep^3 + 33*ep^4 - 36*ep^5 + 12*ep^6) + 
 (1984*CF*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-9*ep^3 + 33*ep^4 - 36*ep^5 + 12*ep^6) - 
 (2560*CF*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-9*ep^3 + 33*ep^4 - 36*ep^5 + 12*ep^6) - 
 (2560*CF*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-9*ep^3 + 33*ep^4 - 36*ep^5 + 12*ep^6) + 
 (1280*CF*CR*ep^5*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-9*ep^3 + 33*ep^4 - 36*ep^5 + 12*ep^6) - 
 (4608*CF*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-9*ep^3 + 33*ep^4 - 36*ep^5 + 12*ep^6) - 
 (3216*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (22880*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (311388*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) - 
 (1961272*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) - 
 (7030516*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (48381632*CA*CR*ep^5*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) - 
 (11512288*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) - 
 (365094048*CA*CR*ep^7*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (1085115968*CA*CR*ep^8*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (104140032*CA*CR*ep^9*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) - 
 (4013237760*CA*CR*ep^10*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (2503629312*CA*CR*ep^11*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (4427108352*CA*CR*ep^12*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) - 
 (2600349696*CA*CR*ep^13*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) - 
 (1568636928*CA*CR*ep^14*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (716636160*CA*CR*ep^15*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-243*ep^3 - 648*ep^4 + 17226*ep^5 + 30672*ep^6 - 
   385803*ep^7 - 208008*ep^8 + 3017412*ep^9 - 2161728*ep^10 - 4198608*ep^11 + 
   4828032*ep^12 + 803520*ep^13 - 2488320*ep^14 + 746496*ep^15) + 
 (128*CR*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) - 
 (1536*CR*ep*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) + 
 (3072*CR*ep^2*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) - 
 (2048*CR*ep^3*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) - 
 (9216*CR*ep^4*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep^2 + 90*ep^3 - 84*ep^4 + 24*ep^5) - 
 (32*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 
   100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 
   62208*ep^12) - (416*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 
   29124*ep^6 - 100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 
   98496*ep^11 + 62208*ep^12) + 
 (3688*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 
   100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 
   62208*ep^12) + (17200*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 
   29124*ep^6 - 100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 
   98496*ep^11 + 62208*ep^12) - 
 (90320*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 
   100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 
   62208*ep^12) - (176280*CA*CR*ep^5*nf*TF*
   II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 100260*ep^7 + 
   15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 62208*ep^12) + 
 (877984*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 
   100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 
   62208*ep^12) - (61440*CA*CR*ep^7*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 
   29124*ep^6 - 100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 
   98496*ep^11 + 62208*ep^12) - 
 (5526400*CA*CR*ep^8*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 
   100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 
   62208*ep^12) + (910720*CA*CR*ep^9*nf*TF*
   II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 100260*ep^7 + 
   15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 62208*ep^12) + 
 (11489280*CA*CR*ep^10*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 
   29124*ep^6 - 100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 
   98496*ep^11 + 62208*ep^12) + 
 (5308416*CA*CR*ep^11*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 - 45*ep^3 - 1791*ep^4 + 4257*ep^5 + 29124*ep^6 - 
   100260*ep^7 + 15840*ep^8 + 194544*ep^9 - 105408*ep^10 - 98496*ep^11 + 
   62208*ep^12) + (64*CA*CR*ep*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-3 + 23*ep - 47*ep^2 - 11*ep^3 + 106*ep^4 - 
   44*ep^5 - 56*ep^6 + 32*ep^7) - 
 (136*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 23*ep - 47*ep^2 - 11*ep^3 + 106*ep^4 - 44*ep^5 - 
   56*ep^6 + 32*ep^7) + 
 (376*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 23*ep - 47*ep^2 - 11*ep^3 + 106*ep^4 - 44*ep^5 - 
   56*ep^6 + 32*ep^7) - 
 (624*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 23*ep - 47*ep^2 - 11*ep^3 + 106*ep^4 - 44*ep^5 - 
   56*ep^6 + 32*ep^7) + 
 (24*CA*CR*ep*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(3 - 17*ep + 13*ep^2 + 37*ep^3 - 32*ep^4 - 20*ep^5 + 
   16*ep^6) + (56*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(3 - 17*ep + 13*ep^2 + 37*ep^3 - 32*ep^4 - 
   20*ep^5 + 16*ep^6) - 
 (16*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(3 - 17*ep + 13*ep^2 + 37*ep^3 - 32*ep^4 - 20*ep^5 + 
   16*ep^6) - (128*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(3 - 17*ep + 13*ep^2 + 37*ep^3 - 32*ep^4 - 
   20*ep^5 + 16*ep^6) + (8*CA*CR*ep*nf*TF*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-1 + 6*ep - 5*ep^2 - 16*ep^3 + 12*ep^4 + 
   16*ep^5) - (4*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-1 + 6*ep - 5*ep^2 - 16*ep^3 + 12*ep^4 + 
   16*ep^5) + (1488*CA*CR*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) + 
 (2672*CA*CR*ep*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) - 
 (104816*CA*CR*ep^2*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) - 
 (203480*CA*CR*ep^3*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) + 
 (1828208*CA*CR*ep^4*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) + 
 (3479688*CA*CR*ep^5*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) - 
 (3472368*CA*CR*ep^6*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) - 
 (16506752*CA*CR*ep^7*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) - 
 (31590784*CA*CR*ep^8*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) - 
 (1299328*CA*CR*ep^9*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) + 
 (118425856*CA*CR*ep^10*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) + 
 (86006784*CA*CR*ep^11*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-405*ep^2 - 3780*ep^3 + 4320*ep^4 + 105030*ep^5 + 
   64125*ep^6 - 872370*ep^7 - 541080*ep^8 + 2736720*ep^9 + 1129680*ep^10 - 
   3002400*ep^11 - 656640*ep^12 + 1036800*ep^13) + 
 (536*CA*CR*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) + 
 (3936*CA*CR*ep*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) - 
 (5744*CA*CR*ep^2*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) - 
 (84216*CA*CR*ep^3*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) - 
 (128736*CA*CR*ep^4*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) + 
 (89088*CA*CR*ep^5*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) + 
 (173056*CA*CR*ep^6*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) - 
 (104064*CA*CR*ep^7*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) - 
 (199168*CA*CR*ep^8*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 171*ep^2 - 531*ep^3 - 3699*ep^4 + 1512*ep^5 + 
   16632*ep^6 + 1296*ep^7 - 20016*ep^8 - 2304*ep^9 + 6912*ep^10) - 
 (256*CF*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep^2 + 33*ep^3 - 36*ep^4 + 12*ep^5) + 
 (2176*CF*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep^2 + 33*ep^3 - 36*ep^4 + 12*ep^5) - 
 (4608*CF*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep^2 + 33*ep^3 - 36*ep^4 + 12*ep^5) + 
 (2944*CF*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep^2 + 33*ep^3 - 36*ep^4 + 12*ep^5) + 
 (10880*CF*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep^2 + 33*ep^3 - 36*ep^4 + 12*ep^5) - 
 (7680*CF*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep^2 + 33*ep^3 - 36*ep^4 + 12*ep^5) + 
 (13824*CF*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep^2 + 33*ep^3 - 36*ep^4 + 12*ep^5) - 
 (4128*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 
   18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 
   6912*ep^12) + (12832*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 
   26865*ep^6 - 18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 
   23040*ep^11 + 6912*ep^12) + 
 (206328*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 
   18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 
   6912*ep^12) - (777312*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 
   26865*ep^6 - 18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 
   23040*ep^11 + 6912*ep^12) - 
 (1404136*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 
   18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 
   6912*ep^12) + (10556240*CA*CR*ep^5*nf*TF*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 18792*ep^7 - 
   38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 6912*ep^12) - 
 (17787520*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 
   18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 
   6912*ep^12) - (25558784*CA*CR*ep^7*nf*TF*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 18792*ep^7 - 
   38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 6912*ep^12) + 
 (99440000*CA*CR*ep^8*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 
   18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 
   6912*ep^12) - (20061184*CA*CR*ep^9*nf*TF*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 26865*ep^6 - 18792*ep^7 - 
   38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 23040*ep^11 + 6912*ep^12) - 
 (137468928*CA*CR*ep^10*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 
   26865*ep^6 - 18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 
   23040*ep^11 + 6912*ep^12) + 
 (55507968*CA*CR*ep^11*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 
   26865*ep^6 - 18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 
   23040*ep^11 + 6912*ep^12) + 
 (49987584*CA*CR*ep^12*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 
   26865*ep^6 - 18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 
   23040*ep^11 + 6912*ep^12) - 
 (19906560*CA*CR*ep^13*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(81*ep^2 + 216*ep^3 - 2826*ep^4 - 2448*ep^5 + 
   26865*ep^6 - 18792*ep^7 - 38664*ep^8 + 44064*ep^9 + 7632*ep^10 - 
   23040*ep^11 + 6912*ep^12) - 
 (512*CR*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) + 
 (4096*CR*ep*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) - 
 (6656*CR*ep^2*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) - 
 (1536*CR*ep^3*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) + 
 (27648*CR*ep^4*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep + 90*ep^2 - 84*ep^3 + 24*ep^4) + 
 (144*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-3 + 11*ep + 9*ep^2 - 19*ep^3 - 6*ep^4 + 8*ep^5) + 
 (336*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-3 + 11*ep + 9*ep^2 - 19*ep^3 - 6*ep^4 + 8*ep^5) - 
 (96*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-3 + 11*ep + 9*ep^2 - 19*ep^3 - 6*ep^4 + 8*ep^5) - 
 (768*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-3 + 11*ep + 9*ep^2 - 19*ep^3 - 6*ep^4 + 8*ep^5) - 
 (32*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (64*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (64*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (208*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (320*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (704*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (32*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (64*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (64*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (208*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) + 
 (320*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (704*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(27*ep + 171*ep^2 + 9*ep^3 - 279*ep^4 - 36*ep^5 + 108*ep^6) - 
 (32*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (192*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (176*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (432*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (5504*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (11136*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (4608*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 30*ep^2 + 141*ep^3 - 42*ep^4 - 132*ep^5 + 72*ep^6) - 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 2*ep^2 + 15*ep^3 - 10*ep^4 - 12*ep^5 + 8*ep^6) + 
 (80*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 2*ep^2 + 15*ep^3 - 10*ep^4 - 12*ep^5 + 8*ep^6) + 
 (128*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 2*ep^2 + 15*ep^3 - 10*ep^4 - 12*ep^5 + 8*ep^6) - 
 (256*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 2*ep^2 + 15*ep^3 - 10*ep^4 - 12*ep^5 + 8*ep^6) + 
 (384*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 2*ep^2 + 15*ep^3 - 10*ep^4 - 12*ep^5 + 8*ep^6) + 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (16*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) + 
 (16*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-27 - 117*ep + 333*ep^2 + 297*ep^3 - 522*ep^4 - 180*ep^5 + 
   216*ep^6) - (48*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 1, 1}])/(-27 - 117*ep + 333*ep^2 + 297*ep^3 - 522*ep^4 - 
   180*ep^5 + 216*ep^6) + 
 (32*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-27 - 117*ep + 333*ep^2 + 297*ep^3 - 522*ep^4 - 180*ep^5 + 
   216*ep^6) - (72*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 1, 1}])/(-27 - 117*ep + 333*ep^2 + 297*ep^3 - 522*ep^4 - 
   180*ep^5 + 216*ep^6) - 
 (328*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 1, 1}])/(-27 - 117*ep + 333*ep^2 + 297*ep^3 - 522*ep^4 - 180*ep^5 + 
   216*ep^6) + (528*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 1, 1}])/(-27 - 117*ep + 333*ep^2 + 297*ep^3 - 522*ep^4 - 
   180*ep^5 + 216*ep^6) + 
 (32*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (32*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) + 
 (32*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) + 
 (32*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) + 
 (192*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3 + 8*ep - ep^2 - 8*ep^3 + 4*ep^4) - 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) - 
 (128*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) - 
 (288*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (16*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) - 
 (672*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) - 
 (512*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (1792*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (80*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (64*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (8*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (472*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (128*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) - 
 (1056*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 117*ep^2 + 333*ep^3 + 297*ep^4 - 522*ep^5 - 
   180*ep^6 + 216*ep^7) + 
 (32*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 117*ep^2 - 306*ep^3 - 180*ep^4 + 216*ep^5) + 
 (192*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 117*ep^2 - 306*ep^3 - 180*ep^4 + 216*ep^5) + 
 (416*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 117*ep^2 - 306*ep^3 - 180*ep^4 + 216*ep^5) + 
 (288*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 117*ep^2 - 306*ep^3 - 180*ep^4 + 216*ep^5) + 
 (1472*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 117*ep^2 - 306*ep^3 - 180*ep^4 + 216*ep^5) + 
 (32*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 
   216*ep^6) + (64*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6) - 
 (64*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 
   216*ep^6) + (208*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6) + 
 (320*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 
   216*ep^6) - (704*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6) + 
 (96*CA*CR*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 
   144*ep^6) - (32*CA*CR*ep*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 
   324*ep^5 + 144*ep^6) - 
 (3104*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 
   144*ep^6) + (2720*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 
   324*ep^5 + 144*ep^6) + (24896*CA*CR*ep^4*nf*TF*
   II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 144*ep^6) - 
 (21504*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 324*ep^5 + 
   144*ep^6) - (41472*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep - 180*ep^2 + 297*ep^3 + 36*ep^4 - 
   324*ep^5 + 144*ep^6) + 
 (32*CA*CR*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) + 
 (160*CA*CR*ep*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) - 
 (416*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) - 
 (2464*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) + 
 (1152*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) + 
 (9216*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-9*ep - 21*ep^2 + 162*ep^3 - 204*ep^4 + 72*ep^5) + 
 (32*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) + 
 (288*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) - 
 (1248*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) - 
 (10656*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) + 
 (8704*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) - 
 (384*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 
   1640*ep^6 + 800*ep^7) - (124416*CA*CR*ep^6*nf*TF*
   II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-15*ep - 110*ep^2 - 25*ep^3 + 850*ep^4 + 140*ep^5 - 1640*ep^6 + 
   800*ep^7) - (16*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-3 - 4*ep + 31*ep^2 - 12*ep^3 - 28*ep^4 + 
   16*ep^5) - (144*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-3 - 4*ep + 31*ep^2 - 12*ep^3 - 28*ep^4 + 
   16*ep^5) + (120*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-3 - 4*ep + 31*ep^2 - 12*ep^3 - 28*ep^4 + 
   16*ep^5) - (472*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-3 - 4*ep + 31*ep^2 - 12*ep^3 - 28*ep^4 + 
   16*ep^5) - (864*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-3 - 4*ep + 31*ep^2 - 12*ep^3 - 28*ep^4 + 
   16*ep^5) + (24*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep - 60*ep^2 + 99*ep^3 + 12*ep^4 - 108*ep^5 + 
   48*ep^6) - (8*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep - 60*ep^2 + 99*ep^3 + 12*ep^4 - 108*ep^5 + 
   48*ep^6) - (416*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep - 60*ep^2 + 99*ep^3 + 12*ep^4 - 108*ep^5 + 
   48*ep^6) + (560*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep - 60*ep^2 + 99*ep^3 + 12*ep^4 - 108*ep^5 + 
   48*ep^6) - (832*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep - 60*ep^2 + 99*ep^3 + 12*ep^4 - 108*ep^5 + 
   48*ep^6) - (1728*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep - 60*ep^2 + 99*ep^3 + 12*ep^4 - 108*ep^5 + 
   48*ep^6) + (8*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(-3*ep + 11*ep^2 - 12*ep^3 + 4*ep^4) + 
 (8*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 11*ep^2 - 12*ep^3 + 4*ep^4) - 
 (16*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 11*ep^2 - 12*ep^3 + 4*ep^4) + 
 (96*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep + 11*ep^2 - 12*ep^3 + 4*ep^4) - 
 (160*CA*CR*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 56*ep^5 + 
   32*ep^6) + (480*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 
   56*ep^5 + 32*ep^6) + (2000*CA*CR*ep^2*nf*TF*
   II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 56*ep^5 + 32*ep^6) - 
 (3120*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 56*ep^5 + 
   32*ep^6) - (160*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 
   56*ep^5 + 32*ep^6) + (3840*CA*CR*ep^5*nf*TF*
   II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (3 - 14*ep - 7*ep^2 + 70*ep^3 - 28*ep^4 - 56*ep^5 + 32*ep^6) - 
 (160*CA*CR*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 
   216*ep^6) - (1280*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6) - 
 (3040*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 
   216*ep^6) - (10880*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 
   396*ep^5 + 216*ep^6) - (48640*CA*CR*ep^4*nf*TF*
   II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 216*ep^6) - 
 (51200*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-27*ep - 90*ep^2 + 423*ep^3 - 126*ep^4 - 396*ep^5 + 216*ep^6)


==> anc/SrrvB_cc_part <==
(-351*CA^2*CR*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 432654*ep^7 + 
   2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 19065312*ep^11 + 
   3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 25466880*ep^15 - 
   19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (3819*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (14624*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (292812*CA^2*CR*ep^3*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (600831*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (4433149*CA^2*CR*ep^5*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (21085312*CA^2*CR*ep^6*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (5629716*CA^2*CR*ep^7*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (172548984*CA^2*CR*ep^8*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (369057664*CA^2*CR*ep^9*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (358004032*CA^2*CR*ep^10*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (1495402816*CA^2*CR*ep^11*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (76400256*CA^2*CR*ep^12*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (2871163648*CA^2*CR*ep^13*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (1679695872*CA^2*CR*ep^14*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (1325445120*CA^2*CR*ep^15*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (1274019840*CA^2*CR*ep^16*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (31850496*CA^2*CR*ep^17*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) + 
 (254803968*CA^2*CR*ep^18*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-162*ep^3 - 3564*ep^4 - 26244*ep^5 - 38040*ep^6 + 
   432654*ep^7 + 2075316*ep^8 + 1511544*ep^9 - 9145584*ep^10 - 
   19065312*ep^11 + 3387840*ep^12 + 37305984*ep^13 + 17879808*ep^14 - 
   25466880*ep^15 - 19464192*ep^16 + 5308416*ep^17 + 5308416*ep^18) - 
 (56*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) + 
 (248*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) + 
 (1288*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) + 
 (728*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) - 
 (3440*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) - (41152*CA*CR*ep^5*nf*TF*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 192*ep^7 + 
   384*ep^8) - (29184*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 
   792*ep^6 + 192*ep^7 + 384*ep^8) - 
 (18432*CA*CR*ep^7*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) + 
 (3*CA^2*CR*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 9996*ep^5 + 10032*ep^6 - 
   34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 55296*ep^10 + 27648*ep^11) + 
 (24*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 9996*ep^5 + 10032*ep^6 - 
   34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 55296*ep^10 + 27648*ep^11) + 
 (48*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 9996*ep^5 + 
   10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 55296*ep^10 + 
   27648*ep^11) - (120*CA^2*CR*ep^3*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 
   9996*ep^5 + 10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 
   55296*ep^10 + 27648*ep^11) - 
 (2871*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 9996*ep^5 + 
   10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 55296*ep^10 + 
   27648*ep^11) - (15826*CA^2*CR*ep^5*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 
   9996*ep^5 + 10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 
   55296*ep^10 + 27648*ep^11) + 
 (6036*CA^2*CR*ep^6*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 9996*ep^5 + 
   10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 55296*ep^10 + 
   27648*ep^11) + (246440*CA^2*CR*ep^7*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 
   9996*ep^5 + 10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 
   55296*ep^10 + 27648*ep^11) + 
 (601568*CA^2*CR*ep^8*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 9996*ep^5 + 
   10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 55296*ep^10 + 
   27648*ep^11) + (521472*CA^2*CR*ep^9*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 
   9996*ep^5 + 10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 
   55296*ep^10 + 27648*ep^11) + 
 (147456*CA^2*CR*ep^10*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 98*ep^2 - 390*ep^3 + 1170*ep^4 + 9996*ep^5 + 
   10032*ep^6 - 34368*ep^7 - 66400*ep^8 - 2880*ep^9 + 55296*ep^10 + 
   27648*ep^11) - (2*CA^2*CR*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (20*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (16*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - (160*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) - 
 (378*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - (296*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) - 
 (64*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + (CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-6 + 10*ep + 78*ep^2 - 18*ep^3 - 264*ep^4 - 
   120*ep^5 + 192*ep^6 + 128*ep^7) + 
 (2*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-6 + 10*ep + 78*ep^2 - 18*ep^3 - 264*ep^4 - 120*ep^5 + 
   192*ep^6 + 128*ep^7) + 
 (25*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-6 + 10*ep + 78*ep^2 - 18*ep^3 - 264*ep^4 - 120*ep^5 + 
   192*ep^6 + 128*ep^7) - 
 (16*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-6 + 10*ep + 78*ep^2 - 18*ep^3 - 264*ep^4 - 120*ep^5 + 
   192*ep^6 + 128*ep^7) - 
 (128*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-6 + 10*ep + 78*ep^2 - 18*ep^3 - 264*ep^4 - 120*ep^5 + 
   192*ep^6 + 128*ep^7) - 
 (64*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-6 + 10*ep + 78*ep^2 - 18*ep^3 - 264*ep^4 - 120*ep^5 + 
   192*ep^6 + 128*ep^7) + 
 (CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (1 - 2*ep - 11*ep^2 + 4*ep^3 + 28*ep^4 + 16*ep^5) - 
 (2*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 - 2*ep - 11*ep^2 + 4*ep^3 + 28*ep^4 + 16*ep^5) + 
 (CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (1 - 2*ep - 11*ep^2 + 4*ep^3 + 28*ep^4 + 16*ep^5) + 
 (84*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 260220*ep^6 + 
   3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 33244800*ep^10 - 
   64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 51701760*ep^14 + 
   16588800*ep^15) + (1090*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 
   129000*ep^5 + 260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) - 
 (1159*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) - 
 (73960*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) - 
 (303846*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) + 
 (421774*CA^2*CR*ep^5*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) + 
 (4922651*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) + 
 (7336416*CA^2*CR*ep^7*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) - 
 (9553206*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) - 
 (25628356*CA^2*CR*ep^9*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) + 
 (10487720*CA^2*CR*ep^10*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) + 
 (71270736*CA^2*CR*ep^11*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) + 
 (87321600*CA^2*CR*ep^12*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) + 
 (44838144*CA^2*CR*ep^13*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-180*ep^2 - 4380*ep^3 - 39360*ep^4 - 129000*ep^5 + 
   260220*ep^6 + 3275460*ep^7 + 8822520*ep^8 + 2400000*ep^9 - 
   33244800*ep^10 - 64178880*ep^11 - 27500160*ep^12 + 42048000*ep^13 + 
   51701760*ep^14 + 16588800*ep^15) - 
 (17*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 40512*ep^6 - 
   31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 190464*ep^11 + 
   73728*ep^12) - (220*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 
   19704*ep^5 + 40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 
   80384*ep^10 + 190464*ep^11 + 73728*ep^12) - 
 (651*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) + 
 (1870*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) + 
 (11752*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) + 
 (18130*CA^2*CR*ep^5*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) - 
 (5904*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) - 
 (186040*CA^2*CR*ep^7*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) - 
 (517856*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) - 
 (420864*CA^2*CR*ep^9*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) - 
 (27648*CA^2*CR*ep^10*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep - 196*ep^2 - 876*ep^3 + 1348*ep^4 + 19704*ep^5 + 
   40512*ep^6 - 31488*ep^7 - 195776*ep^8 - 177792*ep^9 + 80384*ep^10 + 
   190464*ep^11 + 73728*ep^12) + 
 (279*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 137991*ep^6 + 
   209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 2809344*ep^11 + 
   1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 368640*ep^15 + 
   442368*ep^16) + (1470*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (18075*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (113602*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (155953*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (2120864*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (3967669*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (9923586*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (59638788*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (34987928*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (222934832*CA^2*CR*ep^10*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (243195040*CA^2*CR*ep^11*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (404354752*CA^2*CR*ep^12*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (588680832*CA^2*CR*ep^13*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (145612800*CA^2*CR*ep^14*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (366114816*CA^2*CR*ep^15*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (10616832*CA^2*CR*ep^16*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (63700992*CA^2*CR*ep^17*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (80*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 
   384*ep^6) - (416*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 
   192*ep^5 + 384*ep^6) - 
 (1424*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 
   384*ep^6) + (512*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 
   192*ep^5 + 384*ep^6) + 
 (960*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 
   384*ep^6) + (52992*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 
   192*ep^5 + 384*ep^6) + (55296*CA*CR*ep^6*nf*TF*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 384*ep^6) + 
 (315*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 27240*ep^6 - 12336*ep^7 + 
   7104*ep^8 + 9984*ep^9 + 3072*ep^10) + 
 (861*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (6441*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (40961*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (100520*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (89052*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (21576*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (108736*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (147616*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) + 
 (23808*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) + 
 (73728*CA^2*CR*ep^10*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1944*ep^3 - 9234*ep^4 - 22164*ep^5 - 
   27240*ep^6 - 12336*ep^7 + 7104*ep^8 + 9984*ep^9 + 3072*ep^10) - 
 (56*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 192*ep^5 + 
   192*ep^6) + (56*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 
   192*ep^5 + 192*ep^6) + 
 (1112*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 192*ep^5 + 
   192*ep^6) + (2824*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 
   192*ep^5 + 192*ep^6) + 
 (4992*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 192*ep^5 + 
   192*ep^6) - (8928*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 
   192*ep^5 + 192*ep^6) + 
 (3*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) + 
 (6*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) + 
 (75*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (48*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (384*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (192*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) + 
 (CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}])/
  (-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 1200*ep^6 + 
   576*ep^7) + (4*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 
   208*ep^5 + 1200*ep^6 + 576*ep^7) - 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (42*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (76*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, {0, 0, 1}])/
  (-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 1200*ep^6 + 
   576*ep^7) - (4*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 0, 1}, {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 
   208*ep^5 + 1200*ep^6 + 576*ep^7) + 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (42*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (76*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, {0, 0, 1}])/
  (-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 1200*ep^6 + 
   576*ep^7) - (4*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 
   208*ep^5 + 1200*ep^6 + 576*ep^7) + 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (42*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (76*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-12*ep - 172*ep^2 - 772*ep^3 - 1028*ep^4 + 208*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (CA^2*CR*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 1120*ep^6 + 1248*ep^7 + 
   1152*ep^8) + (10*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 
   1536*ep^5 - 1120*ep^6 + 1248*ep^7 + 1152*ep^8) + 
 (34*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (20*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (1093*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (6440*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (15604*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (15120*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (4608*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) + 
 (3*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (12*ep + 88*ep^2 + 36*ep^3 - 440*ep^4 - 432*ep^5 + 352*ep^6 + 384*ep^7) - 
 (9*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (12*ep + 88*ep^2 + 36*ep^3 - 440*ep^4 - 432*ep^5 + 352*ep^6 + 384*ep^7) - 
 (81*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep + 88*ep^2 + 36*ep^3 - 440*ep^4 - 432*ep^5 + 352*ep^6 + 
   384*ep^7) + (9*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(12*ep + 88*ep^2 + 36*ep^3 - 440*ep^4 - 432*ep^5 + 
   352*ep^6 + 384*ep^7) + 
 (714*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep + 88*ep^2 + 36*ep^3 - 440*ep^4 - 432*ep^5 + 352*ep^6 + 
   384*ep^7) + (1260*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(12*ep + 88*ep^2 + 36*ep^3 - 440*ep^4 - 432*ep^5 + 
   352*ep^6 + 384*ep^7) - 
 (216*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep + 88*ep^2 + 36*ep^3 - 440*ep^4 - 432*ep^5 + 352*ep^6 + 
   384*ep^7) - (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) - (3*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) + (10*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) + (51*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 
    1, {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) + (30*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 
    1, {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) - (24*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 
    1, {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) - (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {1, 0, 0}, {1, 0, 1}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) - 
 (7*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 0, 1}])/
  (24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 10624*ep^5 + 512*ep^6 + 
   9600*ep^7 + 4608*ep^8) - 
 (8*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) + 
 (54*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) + 
 (191*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) + 
 (119*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) - 
 (384*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) - 
 (468*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) + 
 (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 1, 0}])/
  (24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 10624*ep^5 + 512*ep^6 + 
   9600*ep^7 + 4608*ep^8) + 
 (7*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 1, 0}])/
  (24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 10624*ep^5 + 512*ep^6 + 
   9600*ep^7 + 4608*ep^8) + 
 (8*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) - 
 (54*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) - 
 (191*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) - 
 (119*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) + 
 (384*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) + 
 (468*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(24 + 344*ep + 1448*ep^2 + 680*ep^3 - 6592*ep^4 - 
   10624*ep^5 + 512*ep^6 + 9600*ep^7 + 4608*ep^8) + 
 (CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, {0, 0, 1}])/
  (24 + 320*ep + 1128*ep^2 - 448*ep^3 - 6144*ep^4 - 4480*ep^5 + 4992*ep^6 + 
   4608*ep^7) + (4*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {2, 0, 0}, {0, 0, 1}])/(24 + 320*ep + 1128*ep^2 - 448*ep^3 - 6144*ep^4 - 
   4480*ep^5 + 4992*ep^6 + 4608*ep^7) - 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(24 + 320*ep + 1128*ep^2 - 448*ep^3 - 6144*ep^4 - 4480*ep^5 + 
   4992*ep^6 + 4608*ep^7) - 
 (42*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(24 + 320*ep + 1128*ep^2 - 448*ep^3 - 6144*ep^4 - 4480*ep^5 + 
   4992*ep^6 + 4608*ep^7) - 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(24 + 320*ep + 1128*ep^2 - 448*ep^3 - 6144*ep^4 - 4480*ep^5 + 
   4992*ep^6 + 4608*ep^7) + 
 (76*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(24 + 320*ep + 1128*ep^2 - 448*ep^3 - 6144*ep^4 - 4480*ep^5 + 
   4992*ep^6 + 4608*ep^7) + 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(24 + 320*ep + 1128*ep^2 - 448*ep^3 - 6144*ep^4 - 4480*ep^5 + 
   4992*ep^6 + 4608*ep^7) - 
 (2*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 96*ep^6) - 
 (6*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 96*ep^6) + 
 (20*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) + (102*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) + (60*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) - (48*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) - (3*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) - 
 (6*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - (75*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (48*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + (384*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (192*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + (24*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 1}])/(1 - 5*ep^2 + 4*ep^4) + 
 (36*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(1 - 5*ep^2 + 4*ep^4) - 
 (2*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (6 + 74*ep + 214*ep^2 - 258*ep^3 - 1132*ep^4 - 392*ep^5 + 912*ep^6 + 
   576*ep^7) - (5*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(6 + 74*ep + 214*ep^2 - 258*ep^3 - 1132*ep^4 - 
   392*ep^5 + 912*ep^6 + 576*ep^7) - 
 (CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (6 + 74*ep + 214*ep^2 - 258*ep^3 - 1132*ep^4 - 392*ep^5 + 912*ep^6 + 
   576*ep^7) - (36*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(6 + 74*ep + 214*ep^2 - 258*ep^3 - 1132*ep^4 - 
   392*ep^5 + 912*ep^6 + 576*ep^7) - 
 (64*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 74*ep + 214*ep^2 - 258*ep^3 - 1132*ep^4 - 392*ep^5 + 
   912*ep^6 + 576*ep^7) + 
 (24*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 74*ep + 214*ep^2 - 258*ep^3 - 1132*ep^4 - 392*ep^5 + 
   912*ep^6 + 576*ep^7) - 
 (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (12 + 148*ep + 428*ep^2 - 516*ep^3 - 2264*ep^4 - 784*ep^5 + 1824*ep^6 + 
   1152*ep^7) - (4*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(12 + 148*ep + 428*ep^2 - 516*ep^3 - 2264*ep^4 - 
   784*ep^5 + 1824*ep^6 + 1152*ep^7) + 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12 + 148*ep + 428*ep^2 - 516*ep^3 - 2264*ep^4 - 784*ep^5 + 
   1824*ep^6 + 1152*ep^7) + 
 (42*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12 + 148*ep + 428*ep^2 - 516*ep^3 - 2264*ep^4 - 784*ep^5 + 
   1824*ep^6 + 1152*ep^7) + 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12 + 148*ep + 428*ep^2 - 516*ep^3 - 2264*ep^4 - 784*ep^5 + 
   1824*ep^6 + 1152*ep^7) - 
 (76*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12 + 148*ep + 428*ep^2 - 516*ep^3 - 2264*ep^4 - 784*ep^5 + 
   1824*ep^6 + 1152*ep^7) - 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12 + 148*ep + 428*ep^2 - 516*ep^3 - 2264*ep^4 - 784*ep^5 + 
   1824*ep^6 + 1152*ep^7) + 
 (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 0}])/
  (24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 1344*ep^6 + 
   2304*ep^7) + (4*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 0}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 
   2912*ep^5 + 1344*ep^6 + 2304*ep^7) - 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) - 
 (42*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) - 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) + 
 (76*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) + 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) - 
 (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 1}])/
  (24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 1344*ep^6 + 
   2304*ep^7) - (4*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 1}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 
   2912*ep^5 + 1344*ep^6 + 2304*ep^7) + 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) + 
 (42*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) + 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) - 
 (76*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) - 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(24*ep + 272*ep^2 + 584*ep^3 - 1616*ep^4 - 2912*ep^5 + 
   1344*ep^6 + 2304*ep^7) - 
 (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-6*ep - 86*ep^2 - 368*ep^3 - 256*ep^4 + 1280*ep^5 + 2400*ep^6 + 
   1152*ep^7) - (7*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-6*ep - 86*ep^2 - 368*ep^3 - 256*ep^4 + 
   1280*ep^5 + 2400*ep^6 + 1152*ep^7) - 
 (5*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep - 86*ep^2 - 368*ep^3 - 256*ep^4 + 1280*ep^5 + 
   2400*ep^6 + 1152*ep^7) + 
 (65*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep - 86*ep^2 - 368*ep^3 - 256*ep^4 + 1280*ep^5 + 
   2400*ep^6 + 1152*ep^7) + 
 (208*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep - 86*ep^2 - 368*ep^3 - 256*ep^4 + 1280*ep^5 + 
   2400*ep^6 + 1152*ep^7) + 
 (260*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep - 86*ep^2 - 368*ep^3 - 256*ep^4 + 1280*ep^5 + 
   2400*ep^6 + 1152*ep^7) + 
 (96*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-6*ep - 86*ep^2 - 368*ep^3 - 256*ep^4 + 1280*ep^5 + 
   2400*ep^6 + 1152*ep^7) - 
 (CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (6*ep + 68*ep^2 + 146*ep^3 - 404*ep^4 - 728*ep^5 + 336*ep^6 + 576*ep^7) - 
 (4*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (6*ep + 68*ep^2 + 146*ep^3 - 404*ep^4 - 728*ep^5 + 336*ep^6 + 576*ep^7) + 
 (4*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(6*ep + 68*ep^2 + 146*ep^3 - 404*ep^4 - 728*ep^5 + 336*ep^6 + 
   576*ep^7) + (42*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(6*ep + 68*ep^2 + 146*ep^3 - 404*ep^4 - 728*ep^5 + 
   336*ep^6 + 576*ep^7) + 
 (65*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(6*ep + 68*ep^2 + 146*ep^3 - 404*ep^4 - 728*ep^5 + 336*ep^6 + 
   576*ep^7) - (76*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(6*ep + 68*ep^2 + 146*ep^3 - 404*ep^4 - 728*ep^5 + 
   336*ep^6 + 576*ep^7) - 
 (156*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(6*ep + 68*ep^2 + 146*ep^3 - 404*ep^4 - 728*ep^5 + 336*ep^6 + 
   576*ep^7) - (CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) - 
 (3*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 1704*ep^6 - 528*ep^7 + 
   1280*ep^8 + 768*ep^9) - 
 (24*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) - 
 (212*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) + 
 (731*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) + 
 (6049*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) + 
 (960*CA^2*CR*ep^6*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) - 
 (27780*CA^2*CR*ep^7*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) - 
 (37296*CA^2*CR*ep^8*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) - 
 (13824*CA^2*CR*ep^9*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 26*ep^2 + 138*ep^3 + 450*ep^4 - 372*ep^5 - 
   1704*ep^6 - 528*ep^7 + 1280*ep^8 + 768*ep^9) - 
 (CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 1120*ep^6 + 1248*ep^7 + 
   1152*ep^8) - (10*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 
   1536*ep^5 - 1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (70*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (508*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) - 
 (1599*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) + 
 (1088*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) + 
 (13844*CA^2*CR*ep^6*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) + 
 (20880*CA^2*CR*ep^7*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) + 
 (9216*CA^2*CR*ep^8*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 80*ep^2 + 282*ep^3 - 112*ep^4 - 1536*ep^5 - 
   1120*ep^6 + 1248*ep^7 + 1152*ep^8) + 
 (9*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 1380*ep^6 + 
   1920*ep^7 + 1600*ep^8) + 
 (12*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 1380*ep^6 + 
   1920*ep^7 + 1600*ep^8) - 
 (351*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 
   1380*ep^6 + 1920*ep^7 + 1600*ep^8) - 
 (498*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 
   1380*ep^6 + 1920*ep^7 + 1600*ep^8) + 
 (2016*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 
   1380*ep^6 + 1920*ep^7 + 1600*ep^8) - 
 (1512*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 
   1380*ep^6 + 1920*ep^7 + 1600*ep^8) - 
 (12384*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 
   1380*ep^6 + 1920*ep^7 + 1600*ep^8) - 
 (11232*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 155*ep^2 + 405*ep^3 - 375*ep^4 - 2340*ep^5 - 
   1380*ep^6 + 1920*ep^7 + 1600*ep^8) - 
 (7*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (12 + 76*ep + 68*ep^2 - 316*ep^3 - 592*ep^4 - 16*ep^5 + 512*ep^6 + 
   256*ep^7) - (16*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(12 + 76*ep + 68*ep^2 - 316*ep^3 - 592*ep^4 - 
   16*ep^5 + 512*ep^6 + 256*ep^7) - 
 (21*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12 + 76*ep + 68*ep^2 - 316*ep^3 - 592*ep^4 - 16*ep^5 + 
   512*ep^6 + 256*ep^7) - 
 (398*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12 + 76*ep + 68*ep^2 - 316*ep^3 - 592*ep^4 - 16*ep^5 + 
   512*ep^6 + 256*ep^7) - 
 (1042*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12 + 76*ep + 68*ep^2 - 316*ep^3 - 592*ep^4 - 16*ep^5 + 
   512*ep^6 + 256*ep^7) - 
 (900*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12 + 76*ep + 68*ep^2 - 316*ep^3 - 592*ep^4 - 16*ep^5 + 
   512*ep^6 + 256*ep^7) - 
 (352*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12 + 76*ep + 68*ep^2 - 316*ep^3 - 592*ep^4 - 16*ep^5 + 
   512*ep^6 + 256*ep^7) - 
 (CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 240*ep^6 + 384*ep^7 + 
   256*ep^8) + (CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 
   240*ep^6 + 384*ep^7 + 256*ep^8) + 
 (29*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 
   240*ep^6 + 384*ep^7 + 256*ep^8) + 
 (43*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 
   240*ep^6 + 384*ep^7 + 256*ep^8) - 
 (238*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 
   240*ep^6 + 384*ep^7 + 256*ep^8) - 
 (710*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 
   240*ep^6 + 384*ep^7 + 256*ep^8) - 
 (684*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 
   240*ep^6 + 384*ep^7 + 256*ep^8) - 
 (240*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-12*ep + 20*ep^2 + 156*ep^3 - 36*ep^4 - 528*ep^5 - 
   240*ep^6 + 384*ep^7 + 256*ep^8) - 
 (CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (12*ep - 20*ep^2 - 24*ep^3 + 32*ep^4) + 
 (CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (12*ep - 20*ep^2 - 24*ep^3 + 32*ep^4) + 
 (18*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep - 20*ep^2 - 24*ep^3 + 32*ep^4) + 
 (18*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep - 20*ep^2 - 24*ep^3 + 32*ep^4) + 
 (8*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 96*ep^6 + 64*ep^7) - 
 (32*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (93*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - (359*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 0, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (90*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + 
 (1516*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + (304*CA^2*CR*ep^6*II["A", "td", {P21, 1, 1, 1, 0, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (CA^2*CR*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 2656*ep^6 + 128*ep^7 + 
   2400*ep^8 + 1152*ep^9) + 
 (13*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 2656*ep^6 + 128*ep^7 + 
   2400*ep^8 + 1152*ep^9) + 
 (20*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 
   2656*ep^6 + 128*ep^7 + 2400*ep^8 + 1152*ep^9) - 
 (588*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 
   2656*ep^6 + 128*ep^7 + 2400*ep^8 + 1152*ep^9) - 
 (4689*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 
   2656*ep^6 + 128*ep^7 + 2400*ep^8 + 1152*ep^9) - 
 (15637*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 
   2656*ep^6 + 128*ep^7 + 2400*ep^8 + 1152*ep^9) - 
 (25932*CA^2*CR*ep^6*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 
   2656*ep^6 + 128*ep^7 + 2400*ep^8 + 1152*ep^9) - 
 (21348*CA^2*CR*ep^7*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 
   2656*ep^6 + 128*ep^7 + 2400*ep^8 + 1152*ep^9) - 
 (7440*CA^2*CR*ep^8*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(6*ep + 86*ep^2 + 362*ep^3 + 170*ep^4 - 1648*ep^5 - 
   2656*ep^6 + 128*ep^7 + 2400*ep^8 + 1152*ep^9) - 
 (45*CA^2*CR*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 240*ep^6 + 
   704*ep^7 + 256*ep^8) - 
 (33*CA^2*CR*ep*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 240*ep^6 + 
   704*ep^7 + 256*ep^8) + 
 (1125*CA^2*CR*ep^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (3617*CA^2*CR*ep^3*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (3598*CA^2*CR*ep^4*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (1304*CA^2*CR*ep^5*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (4856*CA^2*CR*ep^6*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (400*CA^2*CR*ep^7*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (2688*CA^2*CR*ep^8*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (16*CA*CR*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) - 
 (64*CA*CR*ep*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) - 
 (240*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) + 
 (288*CA*CR*ep^3*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) - 
 (2*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(9 + 39*ep + 54*ep^2 + 24*ep^3) + 
 (12*CA^2*CR*ep^3*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(9 + 39*ep + 54*ep^2 + 24*ep^3) + 
 (CA^2*CR*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (6 + 26*ep + 36*ep^2 + 16*ep^3) + 
 (5*CA^2*CR*ep*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (6 + 26*ep + 36*ep^2 + 16*ep^3) + 
 (21*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 26*ep + 36*ep^2 + 16*ep^3) + 
 (38*CA^2*CR*ep^3*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 26*ep + 36*ep^2 + 16*ep^3) + 
 (24*CA^2*CR*ep^4*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 26*ep + 36*ep^2 + 16*ep^3) + 
 (CA^2*CR*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, {0, 0, 0}])/
  (6 + 44*ep + 48*ep^2) + 
 (6*CA^2*CR*ep*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, {0, 0, 0}])/
  (6 + 44*ep + 48*ep^2) + 
 (9*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(6 + 44*ep + 48*ep^2) + 
 (CA^2*CR*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (3 + 22*ep + 24*ep^2) + 
 (6*CA^2*CR*ep*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (3 + 22*ep + 24*ep^2) + 
 (9*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) + 
 (CA^2*CR*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, {0, 0, 0}])/
  (3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) + 
 (7*CA^2*CR*ep*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, {0, 0, 0}])/
  (3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) + 
 (17*CA^2*CR*ep^2*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) + 
 (25*CA^2*CR*ep^3*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) + 
 (20*CA^2*CR*ep^4*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) - 
 (3*CA^2*CR*ep*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, {0, 0, 0}])/
  (3 + 13*ep + 18*ep^2 + 8*ep^3) - 
 (6*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 13*ep + 18*ep^2 + 8*ep^3) - 
 (6*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 13*ep + 18*ep^2 + 8*ep^3) - 
 (6*CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, {0, 0, 0}])/
  (3 + 13*ep + 18*ep^2 + 8*ep^3) - 
 (12*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 13*ep + 18*ep^2 + 8*ep^3) - 
 (12*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 13*ep + 18*ep^2 + 8*ep^3) + 
 (CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (6 + 26*ep + 36*ep^2 + 16*ep^3) + 
 (2*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 26*ep + 36*ep^2 + 16*ep^3) + 
 (2*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 26*ep + 36*ep^2 + 16*ep^3) - 
 (CA^2*CR*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (3 + 22*ep + 24*ep^2) - 
 (6*CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (3 + 22*ep + 24*ep^2) - 
 (9*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) - 
 (2*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 + 4*ep + 5*ep^2 + 2*ep^3)


==> anc/SrrvB_gg_part <==
(4*CA^2*CR*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^3 - 
 (8*CA*CR^2*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^3 + 
 (16*CA^2*CR*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^2 - 
 (32*CA*CR^2*II["A", "dd", {B1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/ep^2 + 
 (30564*CA^2*CR*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (371817*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 
   7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 
   1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) - 
 (965547*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 
   7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 
   1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) - (22483349*CA^2*CR*ep^3*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (15819599*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 
   7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 
   1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) + (781978591*CA^2*CR*ep^5*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (1017076247*CA^2*CR*ep^6*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 
   7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 
   1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) - (10269298019*CA^2*CR*ep^7*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) - 
 (24268258051*CA^2*CR*ep^8*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 
   7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 
   1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) + (28781750264*CA^2*CR*ep^9*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (34921993732*CA^2*CR*ep^10*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 
   7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 
   1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) - (159414272776*CA^2*CR*ep^11*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (812394844768*CA^2*CR*ep^12*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 
   8139204*ep^7 - 7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 
   920065716*ep^11 - 1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) + (3217941450560*CA^2*CR*ep^13*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (80163059776*CA^2*CR*ep^14*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 
   7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 
   1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) - (9354473409408*CA^2*CR*ep^15*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) - 
 (7246471507200*CA^2*CR*ep^16*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 
   8139204*ep^7 - 7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 
   920065716*ep^11 - 1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) + (8404732329984*CA^2*CR*ep^17*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (10906965798912*CA^2*CR*ep^18*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 
   8139204*ep^7 - 7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 
   920065716*ep^11 - 1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) - (2170587414528*CA^2*CR*ep^19*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) - 
 (5541030789120*CA^2*CR*ep^20*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 
   8139204*ep^7 - 7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 
   920065716*ep^11 - 1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) - (436861403136*CA^2*CR*ep^21*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 8139204*ep^7 - 7163802*ep^8 + 
   134080596*ep^9 + 664304814*ep^10 + 920065716*ep^11 - 1878034248*ep^12 - 
   7730597232*ep^13 - 5982416352*ep^14 + 9912922560*ep^15 + 
   18283356288*ep^16 + 1214942976*ep^17 - 14375024640*ep^18 - 
   6593052672*ep^19 + 3296526336*ep^20 + 2149908480*ep^21) + 
 (825564856320*CA^2*CR*ep^22*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-4374*ep^4 - 131220*ep^5 - 1544022*ep^6 - 
   8139204*ep^7 - 7163802*ep^8 + 134080596*ep^9 + 664304814*ep^10 + 
   920065716*ep^11 - 1878034248*ep^12 - 7730597232*ep^13 - 5982416352*ep^14 + 
   9912922560*ep^15 + 18283356288*ep^16 + 1214942976*ep^17 - 
   14375024640*ep^18 - 6593052672*ep^19 + 3296526336*ep^20 + 
   2149908480*ep^21) + (56*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 
   594*ep^6 + 1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) + 
 (72*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) - 
 (1856*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) - 
 (12112*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) + 
 (7912*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) + 
 (100280*CA*CR*ep^5*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) - 
 (47344*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) - 
 (142528*CA*CR*ep^7*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) - 
 (66048*CA*CR*ep^8*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) - 
 (18432*CA*CR*ep^9*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 99*ep^3 - 213*ep^4 - 639*ep^5 + 594*ep^6 + 
   1116*ep^7 - 792*ep^8 - 576*ep^9 + 384*ep^10) + 
 (276*CA^2*CR*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 90288*ep^8 - 
   309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 248832*ep^13) + 
 (5084*CA^2*CR*ep*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 
   90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 
   248832*ep^13) + (30993*CA^2*CR*ep^2*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 
   89964*ep^7 + 90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 
   497664*ep^12 + 248832*ep^13) + 
 (6756*CA^2*CR*ep^3*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 
   90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 
   248832*ep^13) - (610552*CA^2*CR*ep^4*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 
   89964*ep^7 + 90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 
   497664*ep^12 + 248832*ep^13) - 
 (1914600*CA^2*CR*ep^5*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 
   90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 
   248832*ep^13) + (242007*CA^2*CR*ep^6*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 
   89964*ep^7 + 90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 
   497664*ep^12 + 248832*ep^13) + 
 (9085402*CA^2*CR*ep^7*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 
   90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 
   248832*ep^13) + (8308188*CA^2*CR*ep^8*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 
   89964*ep^7 + 90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 
   497664*ep^12 + 248832*ep^13) - 
 (21549576*CA^2*CR*ep^9*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 
   90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 
   248832*ep^13) - (40361120*CA^2*CR*ep^10*
   II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 90288*ep^8 - 
   309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 248832*ep^13) - 
 (2999808*CA^2*CR*ep^11*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 
   90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 
   248832*ep^13) + (25602048*CA^2*CR*ep^12*
   II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 90288*ep^8 - 
   309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 248832*ep^13) + 
 (10616832*CA^2*CR*ep^13*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-54*ep^3 - 882*ep^4 - 3510*ep^5 + 10530*ep^6 + 89964*ep^7 + 
   90288*ep^8 - 309312*ep^9 - 597600*ep^10 - 25920*ep^11 + 497664*ep^12 + 
   248832*ep^13) - (1338*CA^2*CR*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 
   71523*ep^6 + 27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 
   342144*ep^11 + 155520*ep^12) - 
 (15530*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 71523*ep^6 + 
   27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 342144*ep^11 + 
   155520*ep^12) - (29146*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 
   71523*ep^6 + 27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 
   342144*ep^11 + 155520*ep^12) + 
 (247908*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 71523*ep^6 + 
   27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 342144*ep^11 + 
   155520*ep^12) + (1050288*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 
   71523*ep^6 + 27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 
   342144*ep^11 + 155520*ep^12) + 
 (306846*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 71523*ep^6 + 
   27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 342144*ep^11 + 
   155520*ep^12) - (3993726*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 
   71523*ep^6 + 27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 
   342144*ep^11 + 155520*ep^12) - 
 (4993756*CA^2*CR*ep^7*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 71523*ep^6 + 
   27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 342144*ep^11 + 
   155520*ep^12) + (2982706*CA^2*CR*ep^8*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 
   71523*ep^6 + 27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 
   342144*ep^11 + 155520*ep^12) + 
 (8175780*CA^2*CR*ep^9*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 71523*ep^6 + 
   27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 342144*ep^11 + 
   155520*ep^12) + (2646288*CA^2*CR*ep^10*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 
   71523*ep^6 + 27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 
   342144*ep^11 + 155520*ep^12) - 
 (1835136*CA^2*CR*ep^11*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 71523*ep^6 + 
   27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 342144*ep^11 + 
   155520*ep^12) - (622080*CA^2*CR*ep^12*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-81*ep^2 - 999*ep^3 - 2160*ep^4 + 15714*ep^5 + 
   71523*ep^6 + 27945*ep^7 - 266490*ep^8 - 384804*ep^9 + 41688*ep^10 + 
   342144*ep^11 + 155520*ep^12) - 
 (600*CA^2*CR*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 143046*ep^6 + 
   55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 684288*ep^11 + 
   311040*ep^12) - (7562*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) - 
 (17188*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) + 
 (115401*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) + 
 (547944*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) + 
 (228762*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) - 
 (2073846*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) - 
 (3049849*CA^2*CR*ep^7*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) + 
 (515674*CA^2*CR*ep^8*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) + 
 (3958704*CA^2*CR*ep^9*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) + 
 (2278656*CA^2*CR*ep^10*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) - 
 (1057536*CA^2*CR*ep^11*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) - 
 (622080*CA^2*CR*ep^12*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-162*ep^2 - 1998*ep^3 - 4320*ep^4 + 31428*ep^5 + 
   143046*ep^6 + 55890*ep^7 - 532980*ep^8 - 769608*ep^9 + 83376*ep^10 + 
   684288*ep^11 + 311040*ep^12) - 
 (CA^2*CR*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (ep^2 - 2*ep^3 - 11*ep^4 + 4*ep^5 + 28*ep^6 + 16*ep^7) + 
 (2*CA^2*CR*ep*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (ep^2 - 2*ep^3 - 11*ep^4 + 4*ep^5 + 28*ep^6 + 16*ep^7) + 
 (11*CA^2*CR*ep^2*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(ep^2 - 2*ep^3 - 11*ep^4 + 4*ep^5 + 28*ep^6 + 16*ep^7) - 
 (13*CA^2*CR*ep^3*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(ep^2 - 2*ep^3 - 11*ep^4 + 4*ep^5 + 28*ep^6 + 16*ep^7) - 
 (2*CA^2*CR*ep^4*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(ep^2 - 2*ep^3 - 11*ep^4 + 4*ep^5 + 28*ep^6 + 16*ep^7) - 
 (41*CA^2*CR*ep^5*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(ep^2 - 2*ep^3 - 11*ep^4 + 4*ep^5 + 28*ep^6 + 16*ep^7) + 
 (8*CA^2*CR*ep^6*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(ep^2 - 2*ep^3 - 11*ep^4 + 4*ep^5 + 28*ep^6 + 16*ep^7) - 
 (6780*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 13546800*ep^7 + 
   4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 2088500040*ep^11 - 
   267173280*ep^12 - 9275526720*ep^13 - 18658946880*ep^14 - 
   13712780160*ep^15 + 5539000320*ep^16 + 17665413120*ep^17 + 
   12242534400*ep^18 + 2985984000*ep^19) - 
 (133846*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) - 
 (602752*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (5071018*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (60601137*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (160214185*CA^2*CR*ep^5*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) - 
 (585375114*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) - 
 (4456497120*CA^2*CR*ep^7*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) - 
 (6980125753*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (17751430193*CA^2*CR*ep^9*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (78766431690*CA^2*CR*ep^10*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (61792113482*CA^2*CR*ep^11*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) - 
 (179827721724*CA^2*CR*ep^12*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 
   3825180*ep^6 - 13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 
   1143879660*ep^10 + 2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) - 
 (443597906696*CA^2*CR*ep^13*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 
   3825180*ep^6 - 13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 
   1143879660*ep^10 + 2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) - 
 (300084858544*CA^2*CR*ep^14*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 
   3825180*ep^6 - 13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 
   1143879660*ep^10 + 2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (126907398720*CA^2*CR*ep^15*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 
   3825180*ep^6 - 13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 
   1143879660*ep^10 + 2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (306395424000*CA^2*CR*ep^16*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 
   3825180*ep^6 - 13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 
   1143879660*ep^10 + 2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (198890947584*CA^2*CR*ep^17*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 
   3825180*ep^6 - 13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 
   1143879660*ep^10 + 2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (64566927360*CA^2*CR*ep^18*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-1080*ep^3 - 36540*ep^4 - 517680*ep^5 - 3825180*ep^6 - 
   13546800*ep^7 + 4567500*ep^8 + 262475280*ep^9 + 1143879660*ep^10 + 
   2088500040*ep^11 - 267173280*ep^12 - 9275526720*ep^13 - 
   18658946880*ep^14 - 13712780160*ep^15 + 5539000320*ep^16 + 
   17665413120*ep^17 + 12242534400*ep^18 + 2985984000*ep^19) + 
 (12*CA^2*CR*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 388752*ep^6 + 
   1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 28232160*ep^10 - 
   102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 20004864*ep^14 + 
   309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (8192*CA^2*CR*ep*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (215403*CA^2*CR*ep^2*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (2179872*CA^2*CR*ep^3*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (9528366*CA^2*CR*ep^4*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (971502*CA^2*CR*ep^5*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) + 
 (173878281*CA^2*CR*ep^6*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) + 
 (744367072*CA^2*CR*ep^7*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) + 
 (1082085948*CA^2*CR*ep^8*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (1105187178*CA^2*CR*ep^9*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (5904143448*CA^2*CR*ep^10*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (6095846280*CA^2*CR*ep^11*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) + 
 (2683321728*CA^2*CR*ep^12*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) + 
 (8673532288*CA^2*CR*ep^13*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) + 
 (3680176128*CA^2*CR*ep^14*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (879046656*CA^2*CR*ep^15*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (199065600*CA^2*CR*ep^16*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-72*ep^2 - 2220*ep^3 - 27852*ep^4 - 171456*ep^5 - 
   388752*ep^6 + 1470756*ep^7 + 13086084*ep^8 + 37000392*ep^9 + 
   28232160*ep^10 - 102508032*ep^11 - 310844352*ep^12 - 311396736*ep^13 + 
   20004864*ep^14 + 309252096*ep^15 + 249937920*ep^16 + 66355200*ep^17) - 
 (4752*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) + 
 (30321*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) + (1064934*CA^2*CR*ep^2*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) + 
 (1616794*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) - (42616984*CA^2*CR*ep^4*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) - 
 (132406988*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) + (544922954*CA^2*CR*ep^6*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) + 
 (2192574244*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) - (2462303566*CA^2*CR*ep^8*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) - 
 (10832158735*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) + (20386813774*CA^2*CR*ep^10*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) + 
 (33846915020*CA^2*CR*ep^11*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) - (184330360376*CA^2*CR*ep^12*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) - 
 (294431787472*CA^2*CR*ep^13*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 
   442368*ep^6 + 1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 
   21889008*ep^10 - 181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 
   492065280*ep^14 + 94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 
   81616896*ep^18 + 59719680*ep^19) + 
 (412488178336*CA^2*CR*ep^14*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 
   442368*ep^6 + 1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 
   21889008*ep^10 - 181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 
   492065280*ep^14 + 94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 
   81616896*ep^18 + 59719680*ep^19) + 
 (884254669632*CA^2*CR*ep^15*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 
   442368*ep^6 + 1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 
   21889008*ep^10 - 181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 
   492065280*ep^14 + 94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 
   81616896*ep^18 + 59719680*ep^19) - 
 (240619969152*CA^2*CR*ep^16*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 
   442368*ep^6 + 1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 
   21889008*ep^10 - 181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 
   492065280*ep^14 + 94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 
   81616896*ep^18 + 59719680*ep^19) - 
 (997974438912*CA^2*CR*ep^17*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 
   442368*ep^6 + 1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 
   21889008*ep^10 - 181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 
   492065280*ep^14 + 94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 
   81616896*ep^18 + 59719680*ep^19) - 
 (48385714176*CA^2*CR*ep^18*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) + (466661523456*CA^2*CR*ep^19*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) + 
 (63637291008*CA^2*CR*ep^20*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 
   1460241*ep^7 + 13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 
   181671660*ep^11 - 198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 
   94834368*ep^15 - 366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 
   59719680*ep^19) - (68797071360*CA^2*CR*ep^21*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-729*ep^3 - 17496*ep^4 - 152361*ep^5 - 442368*ep^6 + 1460241*ep^7 + 
   13585320*ep^8 + 29205549*ep^9 - 21889008*ep^10 - 181671660*ep^11 - 
   198402912*ep^12 + 193348080*ep^13 + 492065280*ep^14 + 94834368*ep^15 - 
   366515712*ep^16 - 196743168*ep^17 + 81616896*ep^18 + 59719680*ep^19) - 
 (80*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) + 
 (208*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) + 
 (1728*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) + 
 (5536*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) - 
 (5520*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) - 
 (91088*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) - 
 (5056*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) + 
 (252096*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) + 
 (218880*CA*CR*ep^8*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) + 
 (55296*CA*CR*ep^9*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 99*ep^2 - 213*ep^3 - 639*ep^4 + 594*ep^5 + 
   1116*ep^6 - 792*ep^7 - 576*ep^8 + 384*ep^9) + 
 (3780*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) + 
 (157221*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) + (2047815*CA^2*CR*ep^2*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) + 
 (8827796*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) - (26904586*CA^2*CR*ep^4*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) - 
 (411764961*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) - (1586961489*CA^2*CR*ep^6*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) - 
 (2159022384*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) + (2939705712*CA^2*CR*ep^8*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) + 
 (16588886968*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) + (30434351632*CA^2*CR*ep^10*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) + 
 (29951506368*CA^2*CR*ep^11*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) + (10694848896*CA^2*CR*ep^12*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) - 
 (8950338432*CA^2*CR*ep^13*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) - (8574958080*CA^2*CR*ep^14*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) - 
 (79128576*CA^2*CR*ep^15*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 
   25426710*ep^7 - 82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 
   173122272*ep^11 - 16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 
   14929920*ep^15) + (1433272320*CA^2*CR*ep^16*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-1458*ep^3 - 46656*ep^4 - 647352*ep^5 - 5115852*ep^6 - 25426710*ep^7 - 
   82678644*ep^8 - 176427072*ep^9 - 237403872*ep^10 - 173122272*ep^11 - 
   16269120*ep^12 + 80642304*ep^13 + 61461504*ep^14 + 14929920*ep^15) - 
 (56*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(27*ep + 180*ep^2 + 273*ep^3 - 180*ep^4 - 492*ep^5 + 
   192*ep^7) - (608*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(27*ep + 180*ep^2 + 273*ep^3 - 180*ep^4 - 
   492*ep^5 + 192*ep^7) - 
 (368*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(27*ep + 180*ep^2 + 273*ep^3 - 180*ep^4 - 492*ep^5 + 
   192*ep^7) + (17648*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(27*ep + 180*ep^2 + 273*ep^3 - 180*ep^4 - 
   492*ep^5 + 192*ep^7) + (52168*CA*CR*ep^4*nf*TF*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (27*ep + 180*ep^2 + 273*ep^3 - 180*ep^4 - 492*ep^5 + 192*ep^7) + 
 (18144*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(27*ep + 180*ep^2 + 273*ep^3 - 180*ep^4 - 492*ep^5 + 
   192*ep^7) - (8928*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(27*ep + 180*ep^2 + 273*ep^3 - 180*ep^4 - 
   492*ep^5 + 192*ep^7) + 
 (2448*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 141309*ep^7 - 
   2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 51840*ep^12) + 
 (27102*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 
   141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 
   51840*ep^12) + (36404*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 
   80523*ep^6 + 141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 
   62208*ep^11 + 51840*ep^12) - 
 (492539*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 
   141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 
   51840*ep^12) - (1649478*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 
   80523*ep^6 + 141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 
   62208*ep^11 + 51840*ep^12) + 
 (702498*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 
   141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 
   51840*ep^12) + (7918722*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 
   80523*ep^6 + 141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 
   62208*ep^11 + 51840*ep^12) + 
 (5790183*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 
   141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 
   51840*ep^12) - (8291120*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 
   80523*ep^6 + 141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 
   62208*ep^11 + 51840*ep^12) - 
 (11722876*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 
   141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 
   51840*ep^12) + (722016*CA^2*CR*ep^10*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 
   80523*ep^6 + 141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 
   62208*ep^11 + 51840*ep^12) + 
 (7633152*CA^2*CR*ep^11*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 
   141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 
   51840*ep^12) - (248832*CA^2*CR*ep^12*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {1, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 
   80523*ep^6 + 141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 
   62208*ep^11 + 51840*ep^12) - 
 (1244160*CA^2*CR*ep^13*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1107*ep^3 - 3708*ep^4 + 9738*ep^5 + 80523*ep^6 + 
   141309*ep^7 - 2502*ep^8 - 212148*ep^9 - 126072*ep^10 + 62208*ep^11 + 
   51840*ep^12) - (32*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(3 - 2*ep - 3*ep^2 + 2*ep^3) + 
 (24*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}])/
  (-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 3600*ep^7 + 
   1728*ep^8) + (557*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 
   624*ep^6 + 3600*ep^7 + 1728*ep^8) + 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (24*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, {0, 0, 1}])/
  (-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 3600*ep^7 + 
   1728*ep^8) - (557*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 0, 1}, {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 
   624*ep^6 + 3600*ep^7 + 1728*ep^8) - 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (24*CA^2*CR*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, {0, 0, 1}])/
  (-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 3600*ep^7 + 
   1728*ep^8) - (557*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 
   624*ep^6 + 3600*ep^7 + 1728*ep^8) - 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) - 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-36*ep^2 - 516*ep^3 - 2316*ep^4 - 3084*ep^5 + 624*ep^6 + 
   3600*ep^7 + 1728*ep^8) + 
 (96*CA^2*CR*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 10080*ep^7 + 
   11232*ep^8 + 10368*ep^9) + 
 (2543*CA^2*CR*ep*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) + 
 (16510*CA^2*CR*ep^2*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) + 
 (28238*CA^2*CR*ep^3*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) - 
 (51932*CA^2*CR*ep^4*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) - 
 (119371*CA^2*CR*ep^5*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) + 
 (352576*CA^2*CR*ep^6*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) + 
 (973812*CA^2*CR*ep^7*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) + 
 (230256*CA^2*CR*ep^8*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) - 
 (715392*CA^2*CR*ep^9*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) - 
 (331776*CA^2*CR*ep^10*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(54*ep^2 + 720*ep^3 + 2538*ep^4 - 1008*ep^5 - 13824*ep^6 - 
   10080*ep^7 + 11232*ep^8 + 10368*ep^9) - 
 (16*CA^2*CR*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {1, 0, 0}, {0, 0, 1}])/
  (9*ep) + (36*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) + 
 (681*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) + 
 (256*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) - 
 (24408*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) - 
 (73454*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) + 
 (45579*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) + 
 (323866*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) + 
 (125436*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) - 
 (289608*CA^2*CR*ep^8*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) - 
 (121248*CA^2*CR*ep^9*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) - 
 (20736*CA^2*CR*ep^10*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 172*ep^3 + 796*ep^4 + 868*ep^5 - 3080*ep^6 - 
   7952*ep^7 - 2336*ep^8 + 6912*ep^9 + 4608*ep^10) - 
 (24*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 708*ep^6 + 1080*ep^7 + 
   864*ep^8) - (629*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 
   1314*ep^5 - 708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (2350*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) + 
 (549*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) + 
 (10909*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) + 
 (6923*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (7950*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (6456*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (1728*CA^2*CR*ep^8*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (24*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 0, 1}])/
  (72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 31872*ep^6 + 
   1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (629*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (2731*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (1168*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (11222*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (15995*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (133*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (4760*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (5028*CA^2*CR*ep^8*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (11232*CA^2*CR*ep^9*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (24*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 1, 0}])/
  (72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 31872*ep^6 + 
   1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (629*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (2731*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (1168*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (11222*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) - 
 (15995*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (133*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (4760*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (5028*CA^2*CR*ep^8*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (11232*CA^2*CR*ep^9*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(72*ep + 1032*ep^2 + 4344*ep^3 + 2040*ep^4 - 19776*ep^5 - 
   31872*ep^6 + 1536*ep^7 + 28800*ep^8 + 13824*ep^9) + 
 (24*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, {0, 0, 1}])/
  (72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 13440*ep^6 + 
   14976*ep^7 + 13824*ep^8) + 
 (557*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) + 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) - 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) - 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) - 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) + 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) + 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) + 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(72*ep + 960*ep^2 + 3384*ep^3 - 1344*ep^4 - 18432*ep^5 - 
   13440*ep^6 + 14976*ep^7 + 13824*ep^8) - 
 (48*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 708*ep^6 + 1080*ep^7 + 
   864*ep^8) - (1258*CA^2*CR*ep*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 
   1314*ep^5 - 708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (4700*CA^2*CR*ep^2*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) + 
 (1098*CA^2*CR*ep^3*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) + 
 (21818*CA^2*CR*ep^4*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) + 
 (13846*CA^2*CR*ep^5*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (15900*CA^2*CR*ep^6*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (12912*CA^2*CR*ep^7*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (3456*CA^2*CR*ep^8*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep + 93*ep^2 + 225*ep^3 - 249*ep^4 - 1314*ep^5 - 
   708*ep^6 + 1080*ep^7 + 864*ep^8) - 
 (2*CA^2*CR*II["A", "td", {P12, 1, 0, 1, 1, 1}, 1, {1, 0, 0}, {0, 0, 1}])/
  (3*ep) + (744*CA^2*CR*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 23841*ep^5 + 
   9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 114048*ep^10 + 
   51840*ep^11) + (8690*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 
   23841*ep^5 + 9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 
   114048*ep^10 + 51840*ep^11) + 
 (16600*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 23841*ep^5 + 
   9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 114048*ep^10 + 
   51840*ep^11) - (137721*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 
   23841*ep^5 + 9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 
   114048*ep^10 + 51840*ep^11) - 
 (585456*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 23841*ep^5 + 
   9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 114048*ep^10 + 
   51840*ep^11) - (167634*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 
   23841*ep^5 + 9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 
   114048*ep^10 + 51840*ep^11) + 
 (2256330*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 23841*ep^5 + 
   9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 114048*ep^10 + 
   51840*ep^11) + (3117049*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 
   23841*ep^5 + 9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 
   114048*ep^10 + 51840*ep^11) - 
 (639466*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 23841*ep^5 + 
   9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 114048*ep^10 + 
   51840*ep^11) - (4065840*CA^2*CR*ep^9*II["A", "td", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 
   23841*ep^5 + 9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 
   114048*ep^10 + 51840*ep^11) - 
 (2299392*CA^2*CR*ep^10*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 23841*ep^5 + 
   9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 114048*ep^10 + 
   51840*ep^11) + (1057536*CA^2*CR*ep^11*II["A", "td", {P12, 1, 1, 0, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 
   23841*ep^5 + 9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 
   114048*ep^10 + 51840*ep^11) + 
 (622080*CA^2*CR*ep^12*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-27*ep - 333*ep^2 - 720*ep^3 + 5238*ep^4 + 23841*ep^5 + 
   9315*ep^6 - 88830*ep^7 - 128268*ep^8 + 13896*ep^9 + 114048*ep^10 + 
   51840*ep^11) - (24*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(1 - 5*ep^2 + 4*ep^4) - 
 (132*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(1 - 5*ep^2 + 4*ep^4) + 
 (96*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(1 - 5*ep^2 + 4*ep^4) - 
 (4*CA^2*CR*II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, {1, 0, 0}])/
  (ep + 11*ep^2 + 30*ep^3) - 
 (35*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, {1, 0, 0}])/
  (ep + 11*ep^2 + 30*ep^3) - 
 (71*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {1, 0, 0}])/(ep + 11*ep^2 + 30*ep^3) - 
 (8*CA^2*CR*II["A", "td", {P12, 1, 1, 0, 1, 1}, 1, {1, 0, 0}, {0, 0, 0}])/
  (9*ep) + (48*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) + 
 (544*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) + 
 (694*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) - 
 (2121*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) - 
 (4429*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) + 
 (820*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) + 
 (4512*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) - 
 (392*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) + 
 (576*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(18*ep + 222*ep^2 + 642*ep^3 - 774*ep^4 - 3396*ep^5 - 
   1176*ep^6 + 2736*ep^7 + 1728*ep^8) - 
 (24*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 2352*ep^6 + 
   5472*ep^7 + 3456*ep^8) - 
 (557*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) - 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) + 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) + 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) + 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) - 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) - 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) - 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(36*ep + 444*ep^2 + 1284*ep^3 - 1548*ep^4 - 6792*ep^5 - 
   2352*ep^6 + 5472*ep^7 + 3456*ep^8) + 
 (24*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 0}])/
  (72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 4032*ep^7 + 
   6912*ep^8) + (557*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 
   8736*ep^6 + 4032*ep^7 + 6912*ep^8) + 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) + 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) + 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) + 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (24*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 1}])/
  (72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 4032*ep^7 + 
   6912*ep^8) - (557*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 
   8736*ep^6 + 4032*ep^7 + 6912*ep^8) - 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) + 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) + 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) + 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(72*ep^2 + 816*ep^3 + 1752*ep^4 - 4848*ep^5 - 8736*ep^6 + 
   4032*ep^7 + 6912*ep^8) - 
 (24*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 7200*ep^7 + 
   3456*ep^8) - (725*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 
   3840*ep^6 + 7200*ep^7 + 3456*ep^8) - 
 (4035*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 
   7200*ep^7 + 3456*ep^8) - 
 (5457*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 
   7200*ep^7 + 3456*ep^8) + 
 (8653*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 
   7200*ep^7 + 3456*ep^8) + 
 (27880*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 
   7200*ep^7 + 3456*ep^8) + 
 (24596*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 
   7200*ep^7 + 3456*ep^8) + 
 (10816*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 
   7200*ep^7 + 3456*ep^8) + 
 (2304*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-18*ep^2 - 258*ep^3 - 1104*ep^4 - 768*ep^5 + 3840*ep^6 + 
   7200*ep^7 + 3456*ep^8) - 
 (24*CA^2*CR*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, {0, 0, 1}])/
  (18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 1008*ep^7 + 
   1728*ep^8) - (557*CA^2*CR*ep*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 
   2184*ep^6 + 1008*ep^7 + 1728*ep^8) - 
 (1060*CA^2*CR*ep^2*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 
   1008*ep^7 + 1728*ep^8) + 
 (2012*CA^2*CR*ep^3*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 
   1008*ep^7 + 1728*ep^8) + 
 (5186*CA^2*CR*ep^4*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 
   1008*ep^7 + 1728*ep^8) + 
 (437*CA^2*CR*ep^5*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 
   1008*ep^7 + 1728*ep^8) - 
 (1444*CA^2*CR*ep^6*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 
   1008*ep^7 + 1728*ep^8) - 
 (428*CA^2*CR*ep^7*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 
   1008*ep^7 + 1728*ep^8) - 
 (3744*CA^2*CR*ep^8*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 204*ep^3 + 438*ep^4 - 1212*ep^5 - 2184*ep^6 + 
   1008*ep^7 + 1728*ep^8) - 
 (573*CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 5112*ep^6 - 
   1584*ep^7 + 3840*ep^8 + 2304*ep^9) - 
 (1391*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) + 
 (12456*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) + 
 (35172*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) - 
 (58569*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) - 
 (265491*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) + 
 (89496*CA^2*CR*ep^6*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) + 
 (864236*CA^2*CR*ep^7*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) + 
 (392496*CA^2*CR*ep^8*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) - 
 (521856*CA^2*CR*ep^9*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) - 
 (331776*CA^2*CR*ep^10*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-18*ep - 78*ep^2 + 414*ep^3 + 1350*ep^4 - 1116*ep^5 - 
   5112*ep^6 - 1584*ep^7 + 3840*ep^8 + 2304*ep^9) - 
 (357*CA^2*CR*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 3360*ep^6 + 
   3744*ep^7 + 3456*ep^8) - 
 (2858*CA^2*CR*ep*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) - 
 (3918*CA^2*CR*ep^2*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) + 
 (22180*CA^2*CR*ep^3*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) + 
 (66885*CA^2*CR*ep^4*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) - 
 (53288*CA^2*CR*ep^5*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) - 
 (377628*CA^2*CR*ep^6*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) - 
 (253008*CA^2*CR*ep^7*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) + 
 (252288*CA^2*CR*ep^8*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) + 
 (221184*CA^2*CR*ep^9*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep + 240*ep^2 + 846*ep^3 - 336*ep^4 - 4608*ep^5 - 
   3360*ep^6 + 3744*ep^7 + 3456*ep^8) - 
 (180*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 10740*ep^7 - 
   3600*ep^8 + 9280*ep^9 + 6400*ep^10) - 
 (861*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) + 
 (5328*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) + 
 (36171*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) + 
 (39858*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) - 
 (136704*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) - 
 (288744*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) + 
 (196704*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) + 
 (598752*CA^2*CR*ep^8*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) + 
 (28800*CA^2*CR*ep^9*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) - 
 (359424*CA^2*CR*ep^10*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep^2 + 215*ep^3 + 1025*ep^4 + 1245*ep^5 - 3840*ep^6 - 
   10740*ep^7 - 3600*ep^8 + 9280*ep^9 + 6400*ep^10) + 
 (222*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 4444*ep^5 - 19880*ep^6 - 
   54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 50688*ep^10 + 18432*ep^11) + 
 (3551*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 4444*ep^5 - 
   19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 50688*ep^10 + 
   18432*ep^11) + (20319*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 
   4444*ep^5 - 19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 
   50688*ep^10 + 18432*ep^11) + 
 (42383*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 4444*ep^5 - 
   19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 50688*ep^10 + 
   18432*ep^11) - (28475*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 
   4444*ep^5 - 19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 
   50688*ep^10 + 18432*ep^11) - 
 (196258*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 4444*ep^5 - 
   19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 50688*ep^10 + 
   18432*ep^11) + (42378*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 
   4444*ep^5 - 19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 
   50688*ep^10 + 18432*ep^11) + 
 (759584*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 4444*ep^5 - 
   19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 50688*ep^10 + 
   18432*ep^11) + (679208*CA^2*CR*ep^8*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 
   4444*ep^5 - 19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 
   50688*ep^10 + 18432*ep^11) - 
 (242528*CA^2*CR*ep^9*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 4444*ep^5 - 
   19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 50688*ep^10 + 
   18432*ep^11) - (494592*CA^2*CR*ep^10*II["A", "td", {P21, 1, 0, 1, 0, 1}, 
    1, {0, 0, 0}, {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 
   4444*ep^5 - 19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 
   50688*ep^10 + 18432*ep^11) - 
 (202752*CA^2*CR*ep^11*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(12*ep + 232*ep^2 + 1704*ep^3 + 5536*ep^4 + 4444*ep^5 - 
   19880*ep^6 - 54416*ep^7 - 36576*ep^8 + 29824*ep^9 + 50688*ep^10 + 
   18432*ep^11) - (6*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) - (215*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) - (1223*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) + (2229*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) + (24753*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) + (25020*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) - (67062*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) - (77896*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) + (99992*CA^2*CR*ep^8*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) + (126912*CA^2*CR*ep^9*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) - (23424*CA^2*CR*ep^10*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) - (46080*CA^2*CR*ep^11*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 0}])/(-12*ep^2 - 100*ep^3 + 68*ep^4 + 2004*ep^5 + 
   2856*ep^6 - 6384*ep^7 - 14688*ep^8 - 1664*ep^9 + 11776*ep^10 + 
   6144*ep^11) - (6*CA^2*CR*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 256*ep^6 + 
   768*ep^7) - (155*CA^2*CR*ep*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 
   256*ep^6 + 768*ep^7) - 
 (777*CA^2*CR*ep^2*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 256*ep^6 + 
   768*ep^7) + (104*CA^2*CR*ep^3*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 
   256*ep^6 + 768*ep^7) + 
 (3274*CA^2*CR*ep^4*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 256*ep^6 + 
   768*ep^7) - (2724*CA^2*CR*ep^5*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 
   256*ep^6 + 768*ep^7) - 
 (4432*CA^2*CR*ep^6*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 256*ep^6 + 
   768*ep^7) + (3456*CA^2*CR*ep^7*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(12*ep^2 + 100*ep^3 + 64*ep^4 - 688*ep^5 - 
   256*ep^6 + 768*ep^7) + 
 (36*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 20043*ep^6 - 
   13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 96640*ep^11 + 
   38400*ep^12) + (1554*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 
   9368*ep^5 + 20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 
   36832*ep^10 + 96640*ep^11 + 38400*ep^12) + 
 (14784*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) + 
 (23886*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) - 
 (265697*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) - 
 (1122452*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) - 
 (219339*CA^2*CR*ep^6*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) + 
 (4975836*CA^2*CR*ep^7*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) + 
 (4286496*CA^2*CR*ep^8*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) - 
 (8456472*CA^2*CR*ep^9*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) - 
 (7430080*CA^2*CR*ep^10*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) + 
 (4350848*CA^2*CR*ep^11*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) + 
 (1459200*CA^2*CR*ep^12*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-6*ep - 95*ep^2 - 416*ep^3 + 632*ep^4 + 9368*ep^5 + 
   20043*ep^6 - 13434*ep^7 - 95812*ep^8 - 92152*ep^9 + 36832*ep^10 + 
   96640*ep^11 + 38400*ep^12) - 
 (4*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {1, 0, 0}])/
  (ep + 15*ep^2 + 72*ep^3 + 108*ep^4) - 
 (49*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {1, 0, 0}])/
  (ep + 15*ep^2 + 72*ep^3 + 108*ep^4) - 
 (180*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {1, 0, 0}])/(ep + 15*ep^2 + 72*ep^3 + 108*ep^4) - 
 (196*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {1, 0, 0}])/(ep + 15*ep^2 + 72*ep^3 + 108*ep^4) + 
 (12*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 7968*ep^7 + 
   384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (565*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (5289*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (16820*CA^2*CR*ep^3*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (15096*CA^2*CR*ep^4*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (26979*CA^2*CR*ep^5*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (197007*CA^2*CR*ep^6*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (344108*CA^2*CR*ep^7*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) + 
 (62316*CA^2*CR*ep^8*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) - 
 (262832*CA^2*CR*ep^9*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) - 
 (178560*CA^2*CR*ep^10*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(18*ep^2 + 258*ep^3 + 1086*ep^4 + 510*ep^5 - 4944*ep^6 - 
   7968*ep^7 + 384*ep^8 + 7200*ep^9 + 3456*ep^10) - 
 (32*CA^2*CR*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (3*ep + 36*ep^2 + 108*ep^3) - 
 (336*CA^2*CR*ep*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(3*ep + 36*ep^2 + 108*ep^3) - 
 (832*CA^2*CR*ep^2*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(3*ep + 36*ep^2 + 108*ep^3) + 
 (540*CA^2*CR*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 720*ep^7 + 
   2112*ep^8 + 768*ep^9) - 
 (1809*CA^2*CR*ep*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) - 
 (10161*CA^2*CR*ep^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) + 
 (1697*CA^2*CR*ep^3*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) + 
 (46525*CA^2*CR*ep^4*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) + 
 (13782*CA^2*CR*ep^5*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) - 
 (76696*CA^2*CR*ep^6*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) - 
 (33896*CA^2*CR*ep^7*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) - 
 (22992*CA^2*CR*ep^8*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) - 
 (3264*CA^2*CR*ep^9*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) + 
 (71424*CA^2*CR*ep^10*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-81*ep^2 - 810*ep^3 - 2997*ep^4 - 5088*ep^5 - 3444*ep^6 + 
   720*ep^7 + 2112*ep^8 + 768*ep^9) + 
 (16*CA*CR*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9 + 33*ep - 26*ep^2 - 48*ep^3 + 32*ep^4) - 
 (80*CA*CR*ep*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9 + 33*ep - 26*ep^2 - 48*ep^3 + 32*ep^4) - 
 (208*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9 + 33*ep - 26*ep^2 - 48*ep^3 + 32*ep^4) + 
 (624*CA*CR*ep^3*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9 + 33*ep - 26*ep^2 - 48*ep^3 + 32*ep^4) + 
 (288*CA*CR*ep^4*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9 + 33*ep - 26*ep^2 - 48*ep^3 + 32*ep^4) + 
 (48*CA^2*CR*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, {1, 0, 0}])/
  (-3*ep - 10*ep^2 - ep^3 + 6*ep^4) - 
 (368*CA^2*CR*ep*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) + 
 (384*CA^2*CR*ep^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) + 
 (544*CA^2*CR*ep^3*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) + 
 (192*CA^2*CR*ep^4*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) - 
 (64*CA*CR*ep*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {1, 0, 0}])/(3 - 2*ep - 3*ep^2 + 2*ep^3) + 
 (384*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {1, 0, 0}])/(3 - 2*ep - 3*ep^2 + 2*ep^3) - 
 (24*CA^2*CR*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, {1, 0, 0}])/
  (-3*ep - 10*ep^2 - ep^3 + 6*ep^4) + 
 (184*CA^2*CR*ep*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) - 
 (192*CA^2*CR*ep^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) - 
 (272*CA^2*CR*ep^3*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) - 
 (96*CA^2*CR*ep^4*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, 
    {1, 0, 0}])/(-3*ep - 10*ep^2 - ep^3 + 6*ep^4) + 
 (32*CA*CR*ep*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, 
    {1, 0, 0}])/(3 - 2*ep - 3*ep^2 + 2*ep^3) - 
 (192*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 1, 0}, 
    {1, 0, 0}])/(3 - 2*ep - 3*ep^2 + 2*ep^3) - 
 (12*CA^2*CR*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (27*ep + 117*ep^2 + 162*ep^3 + 72*ep^4) + 
 (20*CA^2*CR*ep*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (27*ep + 117*ep^2 + 162*ep^3 + 72*ep^4) + 
 (240*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 117*ep^2 + 162*ep^3 + 72*ep^4) + 
 (454*CA^2*CR*ep^3*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 117*ep^2 + 162*ep^3 + 72*ep^4) - 
 (180*CA^2*CR*ep^4*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 117*ep^2 + 162*ep^3 + 72*ep^4) + 
 (288*CA^2*CR*ep^5*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep + 117*ep^2 + 162*ep^3 + 72*ep^4) - 
 (276*CA^2*CR*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (54*ep + 234*ep^2 + 324*ep^3 + 144*ep^4) - 
 (2255*CA^2*CR*ep*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep + 234*ep^2 + 324*ep^3 + 144*ep^4) - 
 (6251*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep + 234*ep^2 + 324*ep^3 + 144*ep^4) - 
 (7585*CA^2*CR*ep^3*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep + 234*ep^2 + 324*ep^3 + 144*ep^4) - 
 (3790*CA^2*CR*ep^4*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep + 234*ep^2 + 324*ep^3 + 144*ep^4) - 
 (72*CA^2*CR*ep^5*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep + 234*ep^2 + 324*ep^3 + 144*ep^4) + 
 (864*CA^2*CR*ep^6*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(54*ep + 234*ep^2 + 324*ep^3 + 144*ep^4) - 
 (CA^2*CR*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 1, 0}, {1, 0, 0}])/
  (2 + 12*ep) - (3*CA^2*CR*ep*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, 
    {0, 1, 0}, {1, 0, 0}])/(2 + 12*ep) - 
 (48*CA^2*CR*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, {0, 0, 0}])/
  (18*ep + 132*ep^2 + 144*ep^3) - 
 (139*CA^2*CR*ep*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(18*ep + 132*ep^2 + 144*ep^3) + 
 (86*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(18*ep + 132*ep^2 + 144*ep^3) + 
 (285*CA^2*CR*ep^3*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(18*ep + 132*ep^2 + 144*ep^3) + 
 (216*CA^2*CR*ep^4*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(18*ep + 132*ep^2 + 144*ep^3) - 
 (48*CA^2*CR*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (9*ep + 66*ep^2 + 72*ep^3) - 
 (139*CA^2*CR*ep*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) + 
 (86*CA^2*CR*ep^2*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) + 
 (285*CA^2*CR*ep^3*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) + 
 (216*CA^2*CR*ep^4*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) - 
 (48*CA^2*CR*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, {0, 0, 0}])/
  (9*ep + 48*ep^2 + 93*ep^3 + 78*ep^4 + 24*ep^5) - 
 (247*CA^2*CR*ep*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(9*ep + 48*ep^2 + 93*ep^3 + 78*ep^4 + 24*ep^5) - 
 (469*CA^2*CR*ep^2*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(9*ep + 48*ep^2 + 93*ep^3 + 78*ep^4 + 24*ep^5) - 
 (335*CA^2*CR*ep^3*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(9*ep + 48*ep^2 + 93*ep^3 + 78*ep^4 + 24*ep^5) - 
 (83*CA^2*CR*ep^4*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(9*ep + 48*ep^2 + 93*ep^3 + 78*ep^4 + 24*ep^5) + 
 (156*CA^2*CR*ep^5*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(9*ep + 48*ep^2 + 93*ep^3 + 78*ep^4 + 24*ep^5) + 
 (480*CA^2*CR*ep^6*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(9*ep + 48*ep^2 + 93*ep^3 + 78*ep^4 + 24*ep^5) + 
 24*CA^2*CR*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}] - 
 (4*CA^2*CR*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  ep + (54*CA^2*CR*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (225*CA^2*CR*ep*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (306*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (54*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (120*CA^2*CR*ep^4*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (192*CA^2*CR*ep^5*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (CA^2*CR*II["B", "tt", {P21, 1, 0, 1, 1, 1}, 1, {0, 1, 0}, {0, 0, 1}])/
  (1 + 6*ep) + (3*CA^2*CR*ep*II["B", "tt", {P21, 1, 0, 1, 1, 1}, 1, 
    {0, 1, 0}, {0, 0, 1}])/(1 + 6*ep) + 
 (108*CA^2*CR*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, {0, 0, 0}])/
  (3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (450*CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (612*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (108*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (240*CA^2*CR*ep^4*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (384*CA^2*CR*ep^5*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (42*CA^2*CR*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (6 + 50*ep + 140*ep^2 + 160*ep^3 + 64*ep^4) - 
 (275*CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 50*ep + 140*ep^2 + 160*ep^3 + 64*ep^4) - 
 (662*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 50*ep + 140*ep^2 + 160*ep^3 + 64*ep^4) - 
 (658*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 50*ep + 140*ep^2 + 160*ep^3 + 64*ep^4) - 
 (216*CA^2*CR*ep^4*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 50*ep + 140*ep^2 + 160*ep^3 + 64*ep^4) + 
 (64*CA^2*CR*ep^5*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(6 + 50*ep + 140*ep^2 + 160*ep^3 + 64*ep^4) + 
 (48*CA^2*CR*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {0, 0, 1}])/
  (9*ep + 66*ep^2 + 72*ep^3) + 
 (139*CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) - 
 (86*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) - 
 (285*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) - 
 (216*CA^2*CR*ep^4*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(9*ep + 66*ep^2 + 72*ep^3) + 
 (16*CA^2*CR*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, {1, 0, 0}])/
  (3 + 18*ep) + (48*CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, 
    {0, 0, 1}, {1, 0, 0}])/(3 + 18*ep) - 
 (4*CA^2*CR*II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (1 + 4*ep + 5*ep^2 + 2*ep^3) - 
 (16*CA^2*CR*ep*II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (1 + 4*ep + 5*ep^2 + 2*ep^3) - 
 (20*CA^2*CR*ep^2*II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 + 4*ep + 5*ep^2 + 2*ep^3) + 
 (10*CA^2*CR*ep^3*II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 + 4*ep + 5*ep^2 + 2*ep^3) - 
 (16*CA^2*CR*ep^4*II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 + 4*ep + 5*ep^2 + 2*ep^3)


==> anc/SrrvB_qq <==
(448*CF*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 192*ep^8 + 
   192*ep^9) - (3328*CF*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 
   192*ep^8 + 192*ep^9) - 
 (2864*CF*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 192*ep^8 + 
   192*ep^9) + (22720*CF*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 
   192*ep^8 + 192*ep^9) + 
 (5648*CF*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 192*ep^8 + 
   192*ep^9) - (168704*CF*CR*ep^5*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 
   204*ep^7 + 192*ep^8 + 192*ep^9) - 
 (30656*CF*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 192*ep^8 + 
   192*ep^9) - (183040*CF*CR*ep^7*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 
   204*ep^7 + 192*ep^8 + 192*ep^9) - 
 (106496*CF*CR*ep^8*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 192*ep^8 + 
   192*ep^9) - (73728*CF*CR*ep^9*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(9*ep^3 + 48*ep^4 + 3*ep^5 - 240*ep^6 - 204*ep^7 + 
   192*ep^8 + 192*ep^9) + 
 (6624*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (56544*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (422048*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (4543120*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (1475968*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (82090480*CA*CR*ep^5*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (55942048*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (558300928*CA*CR*ep^7*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (42619040*CA*CR*ep^8*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (3695939904*CA*CR*ep^9*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (989976576*CA*CR*ep^10*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (11155593728*CA*CR*ep^11*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (3052792320*CA*CR*ep^12*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (22368211968*CA*CR*ep^13*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (15333945344*CA*CR*ep^14*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (12014567424*CA*CR*ep^15*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) - 
 (11585912832*CA*CR*ep^16*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (1118306304*CA*CR*ep^17*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (2548039680*CA*CR*ep^18*nf*TF*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-81*ep^3 - 1782*ep^4 - 13122*ep^5 - 19020*ep^6 + 
   216327*ep^7 + 1037658*ep^8 + 755772*ep^9 - 4572792*ep^10 - 9532656*ep^11 + 
   1693920*ep^12 + 18652992*ep^13 + 8939904*ep^14 - 12733440*ep^15 - 
   9732096*ep^16 + 2654208*ep^17 + 2654208*ep^18) + 
 (896*CR*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) - 
 (6208*CR*ep*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) - (9728*CR*ep^2*nf^2*TF^2*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 192*ep^7 + 
   384*ep^8) + (46784*CR*ep^3*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 
   792*ep^6 + 192*ep^7 + 384*ep^8) + 
 (44416*CR*ep^4*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) - (361984*CR*ep^5*nf^2*TF^2*
   II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 0}])/
  (27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 192*ep^7 + 
   384*ep^8) - (286720*CR*ep^6*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 
   792*ep^6 + 192*ep^7 + 384*ep^8) - 
 (147456*CR*ep^7*nf^2*TF^2*II["A", "dd", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(27*ep^2 + 153*ep^3 + 66*ep^4 - 660*ep^5 - 792*ep^6 + 
   192*ep^7 + 384*ep^8) - 
 (48*CA*CR*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 
   5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 
   13824*ep^11) - (216*CA*CR*ep*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 
   4998*ep^5 + 5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 
   27648*ep^10 + 13824*ep^11) + 
 (1240*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 
   5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 
   13824*ep^11) + (7288*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 
   4998*ep^5 + 5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 
   27648*ep^10 + 13824*ep^11) - 
 (15240*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 
   5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 
   13824*ep^11) - (154160*CA*CR*ep^5*nf*TF*
   II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 5016*ep^6 - 
   17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 13824*ep^11) - 
 (2208*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 
   5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 
   13824*ep^11) + (1970752*CA*CR*ep^7*nf*TF*
   II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 5016*ep^6 - 
   17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 13824*ep^11) + 
 (4854528*CA*CR*ep^8*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 
   5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 
   13824*ep^11) + (4192256*CA*CR*ep^9*nf*TF*
   II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 5016*ep^6 - 
   17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 13824*ep^11) + 
 (1179648*CA*CR*ep^10*nf*TF*II["A", "dd", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 49*ep^2 - 195*ep^3 + 585*ep^4 + 4998*ep^5 + 
   5016*ep^6 - 17184*ep^7 - 33200*ep^8 - 1440*ep^9 + 27648*ep^10 + 
   13824*ep^11) + (32*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) - 
 (1184*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - (1792*CA*CR*ep^5*nf*TF*
   II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 96*ep^6 + 64*ep^7) - 
 (512*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + 
 (24*CA*CR*ep*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - 
 (16*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + 
 (24*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - 
 (64*CA*CR*ep^4*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - 
 (576*CA*CR*ep^5*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - 
 (256*CA*CR*ep^6*nf*TF*II["A", "dd", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + 
 (16*CA*CR*ep*nf*TF*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 - 2*ep - 11*ep^2 + 4*ep^3 + 28*ep^4 + 16*ep^5) - 
 (32*CA*CR*ep^2*nf*TF*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 - 2*ep - 11*ep^2 + 4*ep^3 + 28*ep^4 + 16*ep^5) + 
 (16*CA*CR*ep^3*nf*TF*II["A", "dd", {P12, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 - 2*ep - 11*ep^2 + 4*ep^3 + 28*ep^4 + 16*ep^5) - 
 (672*CA*CR*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) - 
 (9728*CA*CR*ep*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) - 
 (1108*CA*CR*ep^2*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (662408*CA*CR*ep^3*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (3694888*CA*CR*ep^4*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (5040*CA*CR*ep^5*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) - 
 (60065116*CA*CR*ep^6*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) - 
 (192494680*CA*CR*ep^7*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) - 
 (96702824*CA*CR*ep^8*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (695472880*CA*CR*ep^9*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (1683868832*CA*CR*ep^10*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (1429079232*CA*CR*ep^11*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (222500608*CA*CR*ep^12*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) - 
 (54070272*CA*CR*ep^13*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (188854272*CA*CR*ep^14*nf*TF*II["A", "dd", {P21, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-45*ep^2 - 1275*ep^3 - 14220*ep^4 - 71610*ep^5 - 
   63945*ep^6 + 1079085*ep^7 + 5481090*ep^8 + 9422520*ep^9 - 5911200*ep^10 - 
   49289520*ep^11 - 71053920*ep^12 - 16988160*ep^13 + 54973440*ep^14 + 
   55848960*ep^15 + 16588800*ep^16) + 
 (136*CA*CR*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) + 
 (1964*CA*CR*ep*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) + 
 (6536*CA*CR*ep^2*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (28324*CA*CR*ep^3*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (219360*CA*CR*ep^4*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (303352*CA*CR*ep^5*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) + 
 (789376*CA*CR*ep^6*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) + 
 (1991136*CA*CR*ep^7*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (2586240*CA*CR*ep^8*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (11180544*CA*CR*ep^9*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (9545728*CA*CR*ep^10*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (1474560*CA*CR*ep^11*nf*TF*II["A", "dd", {P21, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 61*ep^2 - 415*ep^3 - 539*ep^4 + 6274*ep^5 + 
   29832*ep^6 + 32640*ep^7 - 80432*ep^8 - 240224*ep^9 - 157696*ep^10 + 
   128000*ep^11 + 208896*ep^12 + 73728*ep^13) - 
 (640*CF*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) + 
 (5248*CF*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) - 
 (1376*CF*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) - 
 (29472*CF*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) + 
 (8000*CF*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) + 
 (220544*CF*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) + 
 (86272*CF*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) + 
 (138240*CF*CR*ep^7*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) + 
 (221184*CF*CR*ep^8*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(9*ep^2 + 39*ep^3 - 36*ep^4 - 204*ep^5 + 192*ep^7) - 
 (10368*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (29952*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (756816*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (2108192*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (14918752*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (31714400*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (132335600*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (189194336*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (1017654144*CA*CR*ep^8*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (1427973632*CA*CR*ep^9*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (3261997312*CA*CR*ep^10*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (4496858624*CA*CR*ep^11*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (6548713472*CA*CR*ep^12*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (9723121664*CA*CR*ep^13*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (3053887488*CA*CR*ep^14*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) + 
 (6393102336*CA*CR*ep^15*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (159252480*CA*CR*ep^16*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (1274019840*CA*CR*ep^17*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(-81*ep^2 - 1296*ep^3 - 5346*ep^4 + 13056*ep^5 + 
   137991*ep^6 + 209712*ep^7 - 502500*ep^8 - 1557792*ep^9 - 185904*ep^10 + 
   2809344*ep^11 + 1796928*ep^12 - 1841664*ep^13 - 1683456*ep^14 + 
   368640*ep^15 + 442368*ep^16) - 
 (1280*CR*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 
   384*ep^6) + (9856*CR*ep*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 
   192*ep^5 + 384*ep^6) + (3456*CR*ep^2*nf^2*TF^2*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 384*ep^6) - 
 (67072*CR*ep^3*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 
   384*ep^6) - (20992*CR*ep^4*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 
   192*ep^5 + 384*ep^6) + (497664*CR*ep^5*nf^2*TF^2*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {0, 0, 1}])/
  (27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 384*ep^6) + 
 (442368*CR*ep^6*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(27*ep + 126*ep^2 - 60*ep^3 - 600*ep^4 - 192*ep^5 + 
   384*ep^6) - (448*CF*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(9*ep^2 + 75*ep^3 + 210*ep^4 + 240*ep^5 + 
   96*ep^6) + (1344*CF*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(9*ep^2 + 75*ep^3 + 210*ep^4 + 240*ep^5 + 
   96*ep^6) + (7984*CF*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(9*ep^2 + 75*ep^3 + 210*ep^4 + 240*ep^5 + 
   96*ep^6) + (3280*CF*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(9*ep^2 + 75*ep^3 + 210*ep^4 + 240*ep^5 + 
   96*ep^6) - (19296*CF*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(9*ep^2 + 75*ep^3 + 210*ep^4 + 240*ep^5 + 
   96*ep^6) + (19136*CF*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(9*ep^2 + 75*ep^3 + 210*ep^4 + 240*ep^5 + 
   96*ep^6) - (24960*CF*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(9*ep^2 + 75*ep^3 + 210*ep^4 + 240*ep^5 + 
   96*ep^6) - (6048*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 
   13620*ep^6 - 6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) - 
 (2016*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) + 
 (152784*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) + 
 (456896*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) + 
 (184704*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) - 
 (708128*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) - 
 (1058208*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) - 
 (1047872*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) - 
 (564864*CA*CR*ep^8*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) + 
 (408320*CA*CR*ep^9*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) + 
 (494592*CA*CR*ep^10*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-81*ep^2 - 972*ep^3 - 4617*ep^4 - 11082*ep^5 - 13620*ep^6 - 
   6168*ep^7 + 3552*ep^8 + 4992*ep^9 + 1536*ep^10) + 
 (896*CR*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 192*ep^5 + 
   192*ep^6) - (3136*CR*ep*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, 
    {0, 0, 0}, {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 
   192*ep^5 + 192*ep^6) - (15744*CR*ep^2*nf^2*TF^2*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 192*ep^5 + 192*ep^6) + 
 (4672*CR*ep^3*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, 
    {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 192*ep^5 + 
   192*ep^6) + (63232*CR*ep^4*nf^2*TF^2*II["A", "td", {P12, 0, 1, 0, 1, 0}, 
    0, {0, 0, 0}, {1, 0, 0}])/(-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 
   192*ep^5 + 192*ep^6) - (49920*CR*ep^5*nf^2*TF^2*
   II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 0}, {1, 0, 0}])/
  (-27*ep - 207*ep^2 - 480*ep^3 - 300*ep^4 + 192*ep^5 + 192*ep^6) + 
 (144*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (96*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) + 
 (144*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (384*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (3456*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (1536*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3 + ep - 37*ep^2 - 65*ep^3 + 2*ep^4 + 64*ep^5 + 32*ep^6) - 
 (8*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, {0, 0, 1}])/
  (-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 144*ep^7) - 
 (12*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) + (28*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) - 
 (28*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) - (228*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) + 
 (192*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {0, 1, 1}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) + (560*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {0, 1, 1}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) + 
 (8*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, {0, 0, 1}])/
  (-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 144*ep^7) + 
 (12*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) - (28*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 0, 1}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) + 
 (28*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) + (228*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 0, 1}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) - 
 (192*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 0, 1}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) - (560*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 0, 1}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) + 
 (8*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, {0, 0, 1}])/
  (-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 144*ep^7) + 
 (12*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) - (28*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) + 
 (28*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) + (228*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) - 
 (192*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, {1, 1, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 300*ep^6 + 
   144*ep^7) - (560*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 0, 1, 0}, 1, 
    {1, 1, 0}, {0, 0, 1}])/(-3*ep - 43*ep^2 - 193*ep^3 - 257*ep^4 + 52*ep^5 + 
   300*ep^6 + 144*ep^7) - 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - 
 (120*CA*CR*ep*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - 
 (120*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) + 
 (456*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - 
 (6280*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - (50400*CA*CR*ep^5*nf*TF*
   II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 624*ep^7 + 
   576*ep^8) - (126880*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 
    0, {0, 0, 0}, {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 
   768*ep^5 - 560*ep^6 + 624*ep^7 + 576*ep^8) - 
 (122496*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - (36864*CA*CR*ep^8*nf*TF*
   II["A", "td", {P12, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 624*ep^7 + 
   576*ep^8) - (24*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3*ep + 22*ep^2 + 9*ep^3 - 110*ep^4 - 108*ep^5 + 
   88*ep^6 + 96*ep^7) + 
 (132*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 22*ep^2 + 9*ep^3 - 110*ep^4 - 108*ep^5 + 88*ep^6 + 
   96*ep^7) + (144*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3*ep + 22*ep^2 + 9*ep^3 - 110*ep^4 - 108*ep^5 + 
   88*ep^6 + 96*ep^7) - 
 (804*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 22*ep^2 + 9*ep^3 - 110*ep^4 - 108*ep^5 + 88*ep^6 + 
   96*ep^7) + (1272*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3*ep + 22*ep^2 + 9*ep^3 - 110*ep^4 - 108*ep^5 + 
   88*ep^6 + 96*ep^7) + (5712*CA*CR*ep^5*nf*TF*
   II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3*ep + 22*ep^2 + 9*ep^3 - 110*ep^4 - 108*ep^5 + 88*ep^6 + 96*ep^7) + 
 (288*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 22*ep^2 + 9*ep^3 - 110*ep^4 - 108*ep^5 + 88*ep^6 + 
   96*ep^7) + (32*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) + 
 (16*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) - (80*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) + 
 (496*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) + (672*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) - 
 (128*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) + (4*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {1, 0, 0}, {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 
   1328*ep^5 + 64*ep^6 + 1200*ep^7 + 576*ep^8) + 
 (18*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) + 
 (4*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (28*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) + 
 (156*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) + 
 (246*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (568*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (840*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 0, 1}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (4*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, {1, 1, 0}])/
  (3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 64*ep^6 + 
   1200*ep^7 + 576*ep^8) - 
 (18*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (4*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) + 
 (28*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (156*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (246*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) + 
 (568*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) + 
 (840*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {1, 0, 0}, 
    {1, 1, 0}])/(3 + 43*ep + 181*ep^2 + 85*ep^3 - 824*ep^4 - 1328*ep^5 + 
   64*ep^6 + 1200*ep^7 + 576*ep^8) - 
 (4*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, {0, 0, 1}])/
  (3 + 40*ep + 141*ep^2 - 56*ep^3 - 768*ep^4 - 560*ep^5 + 624*ep^6 + 
   576*ep^7) - (6*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, 
    {2, 0, 0}, {0, 0, 1}])/(3 + 40*ep + 141*ep^2 - 56*ep^3 - 768*ep^4 - 
   560*ep^5 + 624*ep^6 + 576*ep^7) + 
 (14*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(3 + 40*ep + 141*ep^2 - 56*ep^3 - 768*ep^4 - 560*ep^5 + 
   624*ep^6 + 576*ep^7) - 
 (14*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(3 + 40*ep + 141*ep^2 - 56*ep^3 - 768*ep^4 - 560*ep^5 + 
   624*ep^6 + 576*ep^7) - 
 (114*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(3 + 40*ep + 141*ep^2 - 56*ep^3 - 768*ep^4 - 560*ep^5 + 
   624*ep^6 + 576*ep^7) + 
 (96*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(3 + 40*ep + 141*ep^2 - 56*ep^3 - 768*ep^4 - 560*ep^5 + 
   624*ep^6 + 576*ep^7) + 
 (280*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 0, 1, 0, 1}, 1, {2, 0, 0}, 
    {0, 0, 1}])/(3 + 40*ep + 141*ep^2 - 56*ep^3 - 768*ep^4 - 560*ep^5 + 
   624*ep^6 + 576*ep^7) + 
 (64*CA*CR*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) + (32*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) - 
 (160*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) + (992*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 
   88*ep^5 + 96*ep^6) + (1344*CA*CR*ep^4*nf*TF*
   II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 96*ep^6) - 
 (256*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 0, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 22*ep + 9*ep^2 - 110*ep^3 - 108*ep^4 + 88*ep^5 + 
   96*ep^6) - (144*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 
   60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (96*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) - 
 (144*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + 
 (384*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + (3456*CA*CR*ep^6*nf*TF*
   II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, {0, 0, 0}])/
  (-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 96*ep^6 + 64*ep^7) + 
 (1536*CA*CR*ep^7*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 + 5*ep + 39*ep^2 - 9*ep^3 - 132*ep^4 - 60*ep^5 + 
   96*ep^6 + 64*ep^7) + 
 (192*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 0, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(1 - 5*ep^2 + 4*ep^4) + 
 (32*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) - 
 (24*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) - 
 (216*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) - 
 (432*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) - 
 (352*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) + 
 (320*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) + 
 (8*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 456*ep^6 + 
   288*ep^7) + (12*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {0, 0, 0}, {0, 0, 1}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 
   196*ep^5 + 456*ep^6 + 288*ep^7) - 
 (28*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) + 
 (28*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) + 
 (228*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) - 
 (192*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) - 
 (560*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3 + 37*ep + 107*ep^2 - 129*ep^3 - 566*ep^4 - 196*ep^5 + 
   456*ep^6 + 288*ep^7) - 
 (4*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 0}])/
  (3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 288*ep^7) - 
 (6*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) + (14*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 0}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) - 
 (14*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) - (114*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 0}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) + 
 (96*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 0}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) + (280*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 0}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) + 
 (4*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, {0, 0, 1}])/
  (3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 288*ep^7) + 
 (6*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) - (14*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) + 
 (14*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) + (114*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) - 
 (96*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, {1, 0, 0}, 
    {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) - (280*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 0, 1}, 1, 
    {1, 0, 0}, {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) + 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 184*ep^3 - 128*ep^4 + 640*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (72*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 184*ep^3 - 128*ep^4 + 640*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (32*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 184*ep^3 - 128*ep^4 + 640*ep^5 + 
   1200*ep^6 + 576*ep^7) - 
 (120*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 184*ep^3 - 128*ep^4 + 640*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (1120*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 184*ep^3 - 128*ep^4 + 640*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (2592*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 184*ep^3 - 128*ep^4 + 640*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (1280*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(-3*ep - 43*ep^2 - 184*ep^3 - 128*ep^4 + 640*ep^5 + 
   1200*ep^6 + 576*ep^7) + 
 (16*CA*CR*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) + (24*CA*CR*ep*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) - 
 (56*CA*CR*ep^2*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) + (56*CA*CR*ep^3*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) + 
 (456*CA*CR*ep^4*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) - (384*CA*CR*ep^5*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, 
    {1, 0, 0}, {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 
   168*ep^6 + 288*ep^7) - 
 (1120*CA*CR*ep^6*nf*TF*II["A", "td", {P12, 1, 1, 1, 1, 0}, 0, {1, 0, 0}, 
    {0, 0, 1}])/(3*ep + 34*ep^2 + 73*ep^3 - 202*ep^4 - 364*ep^5 + 168*ep^6 + 
   288*ep^7) + (16*CA*CR*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 
   852*ep^6 - 264*ep^7 + 640*ep^8 + 384*ep^9) + 
 (8*CA*CR*ep*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) - 
 (624*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) - 
 (2560*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) + 
 (7120*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) + 
 (52040*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) + 
 (8352*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) - 
 (225056*CA*CR*ep^7*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) - 
 (299904*CA*CR*ep^8*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) - 
 (110592*CA*CR*ep^9*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 13*ep^2 + 69*ep^3 + 225*ep^4 - 186*ep^5 - 852*ep^6 - 
   264*ep^7 + 640*ep^8 + 384*ep^9) + 
 (16*CA*CR*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) + 
 (120*CA*CR*ep*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - 
 (168*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - 
 (4680*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) - (15256*CA*CR*ep^4*nf*TF*
   II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 624*ep^7 + 
   576*ep^8) + (7584*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 
   560*ep^6 + 624*ep^7 + 576*ep^8) + 
 (112800*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 
   624*ep^7 + 576*ep^8) + (168576*CA*CR*ep^7*nf*TF*
   II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 0}, {0, 0, 1}])/
  (3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 560*ep^6 + 624*ep^7 + 
   576*ep^8) + (73728*CA*CR*ep^8*nf*TF*II["A", "td", {P21, 0, 1, 1, 1, 1}, 0, 
    {0, 0, 0}, {0, 0, 1}])/(3*ep + 40*ep^2 + 141*ep^3 - 56*ep^4 - 768*ep^5 - 
   560*ep^6 + 624*ep^7 + 576*ep^8) - 
 (288*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) - 
 (816*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) + 
 (10656*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) + 
 (38544*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) - 
 (12768*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) - 
 (206784*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) - 
 (518016*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) - 
 (728064*CA*CR*ep^7*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) - 
 (497664*CA*CR*ep^8*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(15*ep + 215*ep^2 + 1025*ep^3 + 1245*ep^4 - 3840*ep^5 - 
   10740*ep^6 - 3600*ep^7 + 9280*ep^8 + 6400*ep^9) + 
 (56*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) + 
 (212*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) - 
 (200*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) - 
 (3612*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) - 
 (13000*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) - 
 (20000*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) - 
 (13568*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) - 
 (4608*CA*CR*ep^7*nf*TF*II["A", "td", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 31*ep + 93*ep^2 - 11*ep^3 - 464*ep^4 - 596*ep^5 + 
   112*ep^6 + 576*ep^7 + 256*ep^8) + 
 (8*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 0}])/
  (-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 144*ep^7 + 
   448*ep^8 + 256*ep^9) + 
 (4*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) - 
 (84*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) + 
 (204*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) + 
 (372*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) - 
 (4824*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) - 
 (13760*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) - 
 (13312*CA*CR*ep^7*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) - 
 (4608*CA*CR*ep^8*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(-3*ep - 7*ep^2 + 59*ep^3 + 147*ep^4 - 168*ep^5 - 588*ep^6 - 
   144*ep^7 + 448*ep^8 + 256*ep^9) + 
 (8*CA*CR*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, {0, 0, 1}])/
  (3*ep + 7*ep^2 - 26*ep^3 - 16*ep^4 + 32*ep^5) + 
 (4*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 7*ep^2 - 26*ep^3 - 16*ep^4 + 32*ep^5) + 
 (4*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 7*ep^2 - 26*ep^3 - 16*ep^4 + 32*ep^5) + 
 (320*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 7*ep^2 - 26*ep^3 - 16*ep^4 + 32*ep^5) + 
 (384*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 0, 1, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 7*ep^2 - 26*ep^3 - 16*ep^4 + 32*ep^5) - 
 (256*CA*CR*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) + 
 (640*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) + 
 (4432*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) - 
 (944*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) - 
 (38432*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) + 
 (22336*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) + 
 (114176*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) + 
 (27648*CA*CR*ep^7*nf*TF*II["A", "td", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(-3 - 7*ep + 59*ep^2 + 147*ep^3 - 168*ep^4 - 588*ep^5 - 
   144*ep^6 + 448*ep^7 + 256*ep^8) - 
 (16*CA*CR*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (168*CA*CR*ep*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (736*CA*CR*ep^2*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (4752*CA*CR*ep^3*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (33168*CA*CR*ep^4*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (119144*CA*CR*ep^5*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (208320*CA*CR*ep^6*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (176416*CA*CR*ep^7*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) - 
 (62080*CA*CR*ep^8*nf*TF*II["A", "td", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 0}, 
    {0, 0, 1}])/(3*ep + 43*ep^2 + 181*ep^3 + 85*ep^4 - 824*ep^5 - 1328*ep^6 + 
   64*ep^7 + 1200*ep^8 + 576*ep^9) + 
 (128*CF*CR*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3*ep + 16*ep^2 + 16*ep^3) - 
 (768*CF*CR*ep*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3*ep + 16*ep^2 + 16*ep^3) + 
 (96*CF*CR*ep^2*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3*ep + 16*ep^2 + 16*ep^3) - 
 (512*CF*CR*ep^3*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3*ep + 16*ep^2 + 16*ep^3) - 
 (384*CF*CR*ep^4*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3*ep + 16*ep^2 + 16*ep^3) + 
 (1728*CA*CR*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (2880*CA*CR*ep*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (35424*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (58048*CA*CR*ep^3*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (896*CA*CR*ep^4*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (38592*CA*CR*ep^5*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (37824*CA*CR*ep^6*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (33536*CA*CR*ep^7*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (27904*CA*CR*ep^8*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) + 
 (3072*CA*CR*ep^9*nf*TF*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-27*ep - 270*ep^2 - 999*ep^3 - 1696*ep^4 - 1148*ep^5 + 
   240*ep^6 + 704*ep^7 + 256*ep^8) - 
 (256*CR*nf^2*TF^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) + 
 (1664*CR*ep*nf^2*TF^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) - 
 (640*CR*ep^2*nf^2*TF^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) - 
 (768*CR*ep^3*nf^2*TF^2*II["B", "tt", {P12, 0, 1, 0, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(-9 - 42*ep - 16*ep^2 + 32*ep^3) - 
 (32*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(9 + 39*ep + 54*ep^2 + 24*ep^3) + 
 (192*CA*CR*ep^3*nf*TF*II["B", "tt", {P12, 1, 0, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(9 + 39*ep + 54*ep^2 + 24*ep^3) + 
 (40*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 13*ep + 18*ep^2 + 8*ep^3) + 
 (112*CA*CR*ep^3*nf*TF*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 13*ep + 18*ep^2 + 8*ep^3) + 
 (96*CA*CR*ep^4*nf*TF*II["B", "tt", {P12, 1, 1, 0, 1, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 13*ep + 18*ep^2 + 8*ep^3) - 
 (16*CA*CR*nf*TF*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 22*ep + 24*ep^2) - 
 (56*CA*CR*ep*nf*TF*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 22*ep + 24*ep^2) - 
 (24*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 1, 1, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 22*ep + 24*ep^2) - 
 (32*CA*CR*nf*TF*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) - 
 (112*CA*CR*ep*nf*TF*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) - 
 (48*CA*CR*ep^2*nf*TF*II["B", "tt", {P12, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) - 
 (32*CA*CR*nf*TF*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) - 
 (144*CA*CR*ep*nf*TF*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) - 
 (224*CA*CR*ep^2*nf*TF*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) - 
 (16*CA*CR*ep^3*nf*TF*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) + 
 (192*CA*CR*ep^4*nf*TF*II["B", "tt", {P21, 0, 1, 1, 1, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 16*ep + 31*ep^2 + 26*ep^3 + 8*ep^4) + 
 (96*CA*CR*ep*nf*TF*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (336*CA*CR*ep^2*nf*TF*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (384*CA*CR*ep^3*nf*TF*II["B", "tt", {P21, 1, 0, 1, 0, 1}, 1, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (192*CA*CR*ep*nf*TF*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (672*CA*CR*ep^2*nf*TF*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (768*CA*CR*ep^3*nf*TF*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 0, {0, 0, 1}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (16*CA*CR*ep*nf*TF*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (56*CA*CR*ep^2*nf*TF*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) - 
 (64*CA*CR*ep^3*nf*TF*II["B", "tt", {P21, 1, 1, 1, 0, 1}, 1, {0, 0, 0}, 
    {0, 0, 0}])/(3 + 25*ep + 70*ep^2 + 80*ep^3 + 32*ep^4) + 
 (32*CA*CR*nf*TF*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) + 
 (112*CA*CR*ep*nf*TF*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) + 
 (48*CA*CR*ep^2*nf*TF*II["B", "tt", {P21, 1, 1, 1, 1, 0}, 0, {0, 0, 1}, 
    {0, 0, 1}])/(3 + 22*ep + 24*ep^2) - 
 (32*CA*CR*ep^3*nf*TF*II["B", "tt", {P21, 1, 1, 1, 1, 1}, 0, {0, 0, 0}, 
    {0, 0, 0}])/(1 + 4*ep + 5*ep^2 + 2*ep^3)


==> anc/SrrvGG <==
SeriesData[ep, 0, {(-40*CA^2*CR)/3 + 48*CA*CR^2, (-88*CA^2*CR)/3, 
  (-2144*CA^2*CR)/27 + (76*CA^2*CR*Pi^2)/9 - 56*CA*CR^2*Pi^2, 
  (-16448*CA^2*CR)/81 + (220*CA^2*CR*Pi^2)/27 + (16*CA*CR*nf*TF)/9 + 
   336*CA^2*CR*Zeta[3] - 2400*CA*CR^2*Zeta[3], 
  (-33832*CA^2*CR)/81 - (17152*CA^2*CR*Pi^2)/81 + (2677*CA^2*CR*Pi^4)/135 - 
   (526*CA*CR^2*Pi^4)/5 + (400*CA*CR*nf*TF)/27 + (14432*CA^2*CR*Zeta[3])/9, 
  (-641296*CA^2*CR)/729 + (12880*CA^2*CR*Pi^2)/243 + 
   (14311*CA^2*CR*Pi^4)/135 + (1568*CA*CR*nf*TF)/27 + 
   (8*CA*CR*nf*Pi^2*TF)/9 - (81472*CA^2*CR*Zeta[3])/9 - 
   (872*CA^2*CR*Pi^2*Zeta[3])/9 + 2800*CA*CR^2*Pi^2*Zeta[3] + 
   (18880*CA^2*CR*Zeta[5])/3 - 64800*CA*CR^2*Zeta[5], 
  (-2365264*CA^2*CR)/2187 - (896476*CA^2*CR*Pi^2)/729 - 
   (51188*CA^2*CR*Pi^4)/81 + (229231*CA^2*CR*Pi^6)/17010 - 
   (22271*CA*CR^2*Pi^6)/105 + (44432*CA*CR*nf*TF)/243 + 
   (56*CA*CR*nf*Pi^2*TF)/3 + (724720*CA^2*CR*Zeta[3])/81 - 
   (121616*CA^2*CR*Pi^2*Zeta[3])/27 - (736*CA*CR*nf*TF*Zeta[3])/9 + 
   (17440*CA^2*CR*Zeta[3]^2)/3 + 60000*CA*CR^2*Zeta[3]^2 + 
   (325600*CA^2*CR*Zeta[5])/3}, -5, 2, 1]


==> anc/SrrvQQ <==
SeriesData[ep, 0, {(32*CA*CR*nf*TF)/9 + (64*CF*CR*nf*TF)/9, 
  (16*CA*CR*nf*TF)/27 + (608*CF*CR*nf*TF)/27 + (128*CR*nf^2*TF^2)/27, 
  (-544*CA*CR*nf*TF)/81 + (5536*CF*CR*nf*TF)/81 + (16*CA*CR*nf*Pi^2*TF)/27 - 
   (32*CF*CR*nf*Pi^2*TF)/9 + (1280*CR*nf^2*TF^2)/81, 
  (-2096*CA*CR*nf*TF)/243 + (2432*CF*CR*nf*TF)/243 + 
   (296*CA*CR*nf*Pi^2*TF)/81 + (2192*CF*CR*nf*Pi^2*TF)/27 + 
   (128*CR*nf^2*TF^2)/3 - (64*CR*nf^2*Pi^2*TF^2)/27 - 
   (5248*CF*CR*nf*TF*Zeta[3])/9, (139808*CA*CR*nf*TF)/729 - 
   (352832*CF*CR*nf*TF)/729 + (7360*CA*CR*nf*Pi^2*TF)/243 - 
   (6320*CF*CR*nf*Pi^2*TF)/81 - (92*CA*CR*nf*Pi^4*TF)/135 - 
   (568*CF*CR*nf*Pi^4*TF)/15 - (5120*CR*nf^2*TF^2)/729 + 
   (4352*CR*nf^2*Pi^2*TF^2)/81 - 256*CA*CR*nf*TF*Zeta[3] + 
   (114880*CF*CR*nf*TF*Zeta[3])/27 - (10496*CR*nf^2*TF^2*Zeta[3])/27, 
  (1634224*CA*CR*nf*TF)/2187 - (7722208*CF*CR*nf*TF)/2187 - 
   (382360*CA*CR*nf*Pi^2*TF)/729 + (249632*CF*CR*nf*Pi^2*TF)/243 - 
   (5182*CA*CR*nf*Pi^4*TF)/405 + (7828*CF*CR*nf*Pi^4*TF)/27 - 
   (839552*CR*nf^2*TF^2)/2187 - (1088*CR*nf^2*Pi^2*TF^2)/27 - 
   (1136*CR*nf^2*Pi^4*TF^2)/45 + (43328*CA*CR*nf*TF*Zeta[3])/9 - 
   (812800*CF*CR*nf*TF*Zeta[3])/81 - (2816*CA*CR*nf*Pi^2*TF*Zeta[3])/27 + 
   (15680*CF*CR*nf*Pi^2*TF*Zeta[3])/9 + (224512*CR*nf^2*TF^2*Zeta[3])/81 + 
   (4864*CA*CR*nf*TF*Zeta[5])/3 - 41088*CF*CR*nf*TF*Zeta[5]}, -4, 2, 1]

